Parabolic representations and generalized Riley polynomials

We generalize R. Riley's study about parabolic representations of two bridge knot groups to the general knots in $S^3$. We utilize the parabolic quandle method for general knot diagrams and adopt symplectic quandle for better investigation, which gives such representations and their complex volumes explicitly. For any knot diagram with a specified crossing $c$, we define a generalized Riley polynomial $R_c(y) \in \mathbb{Q}[y]$ whose roots correspond to the conjugacy classes of parabolic representations of the knot group. The sign-type of parabolic quandle is newly introduced and we obtain a formula for the obstruction class to lift to a boundary unipotent $\text{SL}_2 \mathbb{C}$-representation. Moreover, we define another polynomial $g_c(u)\in\mathbb{Q}[u]$, called $u$-polynomial, and prove that $R_c(u^2)=\pm g_c(u)g_c(-u)$. Based on this result, we introduce and investigate Riley field and $u$-field which are closely related to the invariant trace field. This method eventually leads to the complete classification of parabolic representations of knot groups along with their complex volumes and cusp shapes up to 12 crossings.

==> computationExamples/4_1parabolicQuandleComputation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    147004,       3294]
NotebookOptionsPosition[    140015,       3183]
NotebookOutlinePosition[    140450,       3200]
CellTagsIndexPosition[    140407,       3197]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "***************)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Common", " ", "Function"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "***************)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "a8", ",", "a9", ",", "h1", ",", "h2", ",", "h3", ",", "h4", ",", 
      "g", ",", "g1", ",", "g2", ",", "g3", ",", "g4", ",", "g5", ",", "g6", 
      ",", "u", ",", "v", ",", "y", ",", "a", ",", "b"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"det", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a_", ",", "c_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b_", ",", "d_"}], "}"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"a", " ", "d"}], " ", "-", " ", 
      RowBox[{"b", " ", "c"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Usage", "::", " ", "polynomialFromRoots"}], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", "x"}], "]"}], " ", "==", ">", 
     " ", 
     RowBox[{"2", "-", 
      RowBox[{"3", " ", "x"}], "+", 
      SuperscriptBox["x", "2"]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"polynomialFromNumericRoots", "[", 
     RowBox[{"x_Symbol", ",", "roots_List"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "-", "#"}], "&"}], "/@", " ", "roots"}], "//", 
       RowBox[{
        RowBox[{"Times", "@@", "#"}], "&"}]}], "//", "Expand"}], "//", 
     RowBox[{
      RowBox[{"Rationalize", "[", 
       RowBox[{"#", ",", "0.1"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Usage", "::", " ", "polynomialFromRootExpression"}], "[", 
      RowBox[{"y", ",", 
       RowBox[{"x", "^", "2"}], ",", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "+", "1"}]}], "]"}], " ", "==", ">", " ", 
     RowBox[{"1", "+", 
      RowBox[{"2", "y"}], "+", 
      SuperscriptBox["y", "2"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"polynomialFromRootExpression", "[", 
     RowBox[{"x_Symbol", ",", "rootexp_", ",", "generatingpoly_"}], "]"}], ":=",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rootexp", "/.", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"generatingpoly", "\[Equal]", "0"}], ",", 
        RowBox[{"Variables", "@", "generatingpoly"}]}], "]"}]}], "//", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"polynomialFromNumericRoots", "[", 
       RowBox[{"x", ",", "#"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Usage", "::", " ", "varsView"}], "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}], "]"}], "  ", "\[Equal]", ">", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\"\<a\>\"", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], ",", 
       RowBox[{"\"\<b\>\"", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "x"}], ",", "3"}], "}"}]}]}], "}"}]}], "  ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ClearAll", "[", 
    RowBox[{"varsView", ",", "varsView2D"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"varsView", ",", "HoldAll"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"varsView2D", ",", "HoldAll"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"varsView", "[", "vars_List", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ToString", "@", 
        RowBox[{"HoldForm", "@", "#"}]}], "\[Rule]", "#"}], "&"}], "/@", 
     RowBox[{"Unevaluated", "/@", 
      RowBox[{"Unevaluated", "@", "vars"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"varsView", "[", "vars_", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"ListQ", "@", "vars"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", 
           RowBox[{"HoldForm", "@", "vars"}], "]"}], "~~", 
          RowBox[{"ToString", "@", "#"}]}], "\[Rule]", 
         RowBox[{"vars", "[", 
          RowBox[{"[", "#", "]"}], "]"}]}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "@", "vars"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "@", 
          RowBox[{"HoldForm", "@", "#"}]}], "\[Rule]", "#"}], "&"}], "@", 
       RowBox[{"Unevaluated", "@", "vars"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"varsView2D", "[", "vars_", "]"}], ":=", 
    RowBox[{
     RowBox[{"varsView", "@", "vars"}], "//", 
     RowBox[{
      RowBox[{"MatrixForm", "[", 
       RowBox[{"#", ",", 
        RowBox[{"TableAlignments", "\[Rule]", "Left"}]}], "]"}], "&"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"**", "**"}], "**"}], "**"}], "**"}], 
    "********)"}]}]}]], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
   3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
   3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
   3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
   3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
   3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
   3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
   3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
   3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
   3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
   3.8308187253604937`*^9}, {3.8308187607111015`*^9, 
   3.8308187795649595`*^9}, {3.8308188183311386`*^9, 
   3.8308188320557585`*^9}, {3.830820415543039*^9, 3.8308205151390963`*^9}, {
   3.83082057342651*^9, 3.830820574346409*^9}, {3.8308207478675833`*^9, 
   3.8308207483462987`*^9}, {3.830820834631234*^9, 3.830820935226163*^9}, 
   3.830830472775992*^9, {3.830831179843647*^9, 3.8308311824142895`*^9}, {
   3.830890897007521*^9, 3.8308909088882895`*^9}, {3.8308910592953353`*^9, 
   3.8308911689847345`*^9}, {3.8308912004832687`*^9, 
   3.8308912025822735`*^9}, {3.8308912554129643`*^9, 3.8308913252665343`*^9}, 
   3.830891365753303*^9, {3.830903660884122*^9, 3.8309036652755165`*^9}, {
   3.830971974277272*^9, 3.830971998151974*^9}, {3.8310734813070707`*^9, 
   3.8310735074366226`*^9}, 3.831516152751976*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"a56f26a3-4419-454f-8b3a-1bcf52fe59be"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8308205551774387`*^9, 
  3.8308205551870155`*^9}},ExpressionUUID->"55d5b4cc-929d-40fe-8f49-\
32930647e37f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"4", "_", "1", " ", "knot"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "********)"}]}]], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
   3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
   3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
   3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
   3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
   3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
   3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
   3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
   3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
   3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
   3.8308187253604937`*^9}, {3.8308187607111015`*^9, 
   3.8308187795649595`*^9}, {3.8308188183311386`*^9, 
   3.8308188320557585`*^9}, {3.830820415543039*^9, 3.8308204574835353`*^9}, 
   3.8308304921560936`*^9, {3.8309720055091443`*^9, 3.8309720425194445`*^9}, {
   3.8310735206194596`*^9, 
   3.83107352410982*^9}},ExpressionUUID->"93a9930e-dc7b-4276-88a8-\
53137aa11aec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"knot", " ", "diagram"}], " ", "*)"}], "\[IndentingNewLine]", 
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzsnQlcTc0bx0miSKGyp0T2RIlClr+lhAhli0TZyb5niShbimzZRVGWLNkS
kci+FQpZWyRLSVLu/9c99F73nHs7d+u2zPfjfT/Uvc+ZmTPnN89zZuYZXcdp
Ns4KZcqUmVkR/7MZPbfrjBmj5w9Uxz8GT505YdxUp7GWU2c5jXOa0d6xHH4Y
UrZMmc/4L+/vHAKBQCAQCAQCgUAgEAgEAoFAIBAIBAKBQCAQCAQCgUAgEAgE
AoFAIBAIBAKBQCAQCAQCgUAgEAgEAoFAIBAIBAKBQCAQCAQCgUAgEAgEAoFA
IBAIBAKBQCAQCAQCgUAgEAgEAoFAIBAIBAKBQCAQCAQCgUAgEAgEAoFAIBAI
BAKBQCAQCAQCgUAgEAgEAoFAIBAIBAKBQCAQCAQCgUAgEAgEAoFAIBAIBAKB
QCAQCAQCgUAgEAgEAoFAIBAIBAKBQCAQCAQCoajy8+fPdPnx48eP379/y7sN
CAQCodhz4sSJEfJjw4YNnz9/lncbEAgEQjHg5cuX1wTj7OxcRn6Ym5tjNKGX
KioqKiUlRd4tRyAQihYxMTGOjo6fPn2Sd0Hkw+rVqw0EU7NmTTmKuZqaWtOm
TemlateuXUhIiLxbjkAgFCH8/f3V1dWhGzdv3pR3WWTOw4cPfWl07dpVjnIt
HhUqVBg1ahRfRQIDAxMTE+XdxgQCoVBJTk728vJq3bp1vj7cuHFD3oWSCb95
2LhxoxwVWNbAY7927drvf5F38xMIBOkTFBQ0YsSInj176urqKigolCtXrnnz
5vlSUCLFPDQ0dDwPHTp0kKPYyprq1av3799//L9s3br127dv8r4PBAJBmqxZ
s6ZZs2bm5uZjxozBM/7hw4ezZ8/mS0HJEPPExMT7PEyZMkVsbVRTU8NgV6tW
LUVFRR0dHcNCpEaNGhUqVNDT08OwW758eUkUvlu3bmFhYfkN8uLFi58/f8r7
LhEIBClT8sQcg5QpD9ra2mLLYMeOHUNCQsaNGwdVX7lyZVQhYm9vX7t2bS8v
Lw8PD01NTUnEvFq1asbGxvkN4uLi8u7dO3nfJQKBIGVKhph//fr13Llze7n0
7dtXDMVTV1e3sLAY9S8bNmxIS0uDnk+aNCk6Orowa3T48OFZs2Y9evTo7t27
06ZNG0Vj+PDhDRs2FKOmLVu2RICGhjp48ODLly8Ls1IEAkF2lAwxf/bsmaWl
ZSUu4r2UaNq06fnz57//S1ZW1u/fv3/9+pWZmZmTk1OYNcrOzv7x40dubi6u
i6t/p5GamjpixAgxalquXDllZWU0lJaW1qFDhwqzUgQCQXYUUzF/+/atl5fX
zL+MHj2a5esUc3PzdUzs2bOneL18wBCDe8dXCzjzDRo0YKnqSkpKvXv3phow
ODhY3hUiEAgSUbzE/MuXL3Fcjh07ZmBgwN4XrVWrViMuK1askHclZAgilCFD
hjT6i46ODjxwNk00fPhwqmHfvHmDiEDe9SAQCCJTvMQcGt6dS7t27dTU1FiK
eZUqVRYvXnyRC+RO3pWQIRkZGbdv3774l/3797dt25ZNE9WtW5dq2HHjxsXE
xMi7HgQCQWSKvphnZ2ffvHkzmMuYMWPYSJOKikqHDh0G/sXBwSEyMlLe9ZAD
ycnJbm5uVCM0a9aMTdPBmXd3dw/+C7oHjMi7HgQCoWCKvph//frV2dlZi4uq
qiobRapTp46/v3/KX1JTU7OysuRdDzmQm5v75csXqhHmzp3LpukUFRWrVq2q
9RdEQJcvX5Z3PQgEQsEUWTF//vz5+vXrXV1d58yZ06JFC+ESpKmpOXr06OV/
8fLyiouLk3cNihZXrlxZzoOFhQUbba9WrdqIESNcuRBVJxCKMkVQzOFPpqWl
HThwoG7dusKlRkVFpVatWrVr1+7cufP169flXfDixNatW2tz0dDQYLmYc/bs
2R+4fPr0qZAXahIIhAIpgmIOrVi5cqWpqSm0Wri8dO/ePSgo6Pjx42FhYamp
qfIueHEiPj7+OBcPDw9dXV02Yt60adP+XJYtW0ZepBMIRY2iI+ZJSUnQZJQH
Pnn79u0FSYqCgkKLFi0suGzYsOHXr19yLLMQfvz4cfv27bt372ZlZb148eLS
pUuoIMapq1evPn36VN6l+4/Y2NiJEyda/KVDhw5Vq1YVrurGxsZ79uzBnbp4
8SIcdXnXgEAg5FF0xPz06dNt2rSBl6itrS3EJ1dSUoIz+YrLx48f5Vhg4bx7
92706NFOTk5wYn18fIyMjM6cOXP9+vVu3boh7pB36f4DY8379+9f/SU0NBRF
FS7muDv16tXDncKoCt9e3jUgEAh5FAUxT0tLCwgIGDFihJAdLlD4sWPHzp07
d8GCBYWcJiUqKspDdObPn9+kSZNmzZotXLiwV69elStXRgWdnZ01NTXNzc3Z
2zl69GhGRkahVTYxMdHX13cuFxMTE+GqXqFChaFDh/r7+xflUZVAKCXIUcyz
s7O/cbl7927nzp0FyUUVLr1795bpfp/c3Nzv379/Y2Lx4sXCNU2m9OnT5/nz
54wFQwPKrkHAokWLqMaHK66goCCohKamphjvCqdIBAJBEHIU84iICAcHh+HD
h/ft21fQOZvW1tb+XC5cuPD161fZFeb9+/crVqwYzkSrVq2kr9GsqVevno2N
Db1Ujo6OV69elV2DAAyyVONPnz5dyH5bLS0tKysrFAmhR1hYmEyLRCAQBCEX
Mc/IyLh///6CBQvgeAuSiGrVqiHM37Ztm9Sv/vv3b/i6V//lwIEDvCfoFX2U
lZUXLlzIWwXZnf6JYbdfv36dOnVq166dhoaGoCLBe589e/a9e/fIwUYEQuEj
FzGPiYkZNmxY3bp1hQTvnTt3hjeelJQk9av/+vXL1dW1xb80atSIZU6qIgKa
Dg3IW4XAwECptxUFxDk2Nvbx48eXL1/u3r27oCKVLVu2Tp06gwYNevDggYxK
QiAQBFHIYg6vODw8fN68eTo6OoI0oXLlygjbt2zZkpaWJsVLv3///uDBg5s3
b964caOpqal0pZUP2B85cmT9+vXzfwJH2sLCon///urq6jK66JAhQzbzAA9Z
iq1HAVXfvn07vHQhb10wxMyaNYsqA+IvqZeBQCAwUphiDiXPzs52cnJiFAH4
deW4QANPnTollSvm8nDp0qWmTZuKIZLUydci4enp+fr1awxJ+T+pWbNmUFAQ
VQb2dtAmYhSYAmWgKo5ml0pj5nP+/HkEMmxKuHbtWhRAulcnEAiMFKaYwyeH
kgtSVGNj4w0bNsDx8/f3hxJKfrmHDx8iBHD+S9++fQvcDsMINHm7iMAjTU9P
Dw0Nzf/Jvn37Xr58ieggMDCQpZFVq1YVmJRGCO3bt6cqjhhHui+x3717d+jQ
IZTQx8dHyPauMtwIZdGiRbGxsVK8OoFAYETWYg7HLCEh4R4XQYn7KlasCE8P
v5XKepUPHz5Ql/P29ha0SEYQUHsDA4PW/+Lr6yt5qcSryOTJk1szUWDWGl66
det28eLFe3+Jj4//+fOnVEqYmZkJraaKVK9ePcara2trb926lbq07KZoCQSC
rMU8IyPD1dW1PRdB78nr16+/efPmuLg4qaRvgiNKXa5JkyZCVssw0qNHD+je
jX95+/at5KUSA0ju06dPbzAxbdo09pWqVq2akZFR+7/gu9I6IA8jNYYGqkhz
5sxhvLqysjJiMerSu3btksp1CQQCnRMnTuQ/dxEREdI1/ujRI0iroNlGeOP2
9vYODg7z5s2TMBKHS49RaQ+Xvn37spE4DQ0NfNLhX1Da79+/S6v6sgOV5S02
Wpj92/UWLVp4enqiofz9/V+8eCGtIl26dAklady4sZBL29jYHD58+M2bN9K6
KIFAyIfXocIzLl3j69atg2OmqKjI+GiPHDnyy5cvP378yMrKknCa7NmzZxYW
FspcWCZ0NTY2joyM/PEvxWUDI0IY3mL7+PgIWeTJR7ly5SpWrIiG0tTUPHTo
kBSLlJmZKWh2mwK3pkGDBidPnpTWRQmEUsvbt29Xr17t7u6+bNkyhNtdu3bl
9eigupaWljNnznRzc1u1ahU+KXbODXjaMNKpUyfGh7pevXouLi7nzp0T+70K
KrJhw4YZf4FPKOidbT4IBBACrP/LwYMHS0we14cPH6I18qs2YsQIyHWBqq6k
pITbTTVgUFCQVEoSFhY2a9Ys4etOra2tt2/fLt11pwRCaePatWt4zKtXr16r
Vi1tbW08dPCU9P6Cv+MnUMWaNWviM/jk48ePRb0E9Pn9+/d+fn6Mk3QYO2rU
qIFwW5J9JRDho0ePGhgYFKhXABXR54JAQIpvFYoyISEhrVu3RpV1dXVZ7oQa
NmzYcy6vX7+Gqy/J1TGO29nZUW0uaPmQubl5eHg4Sc9FIBRlUlNTFy9ebGho
iECe/hQjxofnHx0dLfbCFQwW69atMzExqVKlChuZGj58eBiXu3fvFov34ZKT
lJR0+fJlVNnf379t27ZsWgkj7/+4ODs7P3nyRJKrp6en3759m2rzwYMHM14O
I2yHDh127NghrSoTCATpAh1ABC1IQBo2bAifTZJcTPHx8QEBAdAc4dKkoqLS
sWPHwVwOHjwoxQoWLxDCrFixYvBf+vbtW+CaRoRmK1euPMIFjrqEBdi3b5+l
pSViMcZr9e/fn7oQvHSZZlEjEAiisnr1ajhdghYEOjk5wW/PysoS2z58OQ0N
jQJfCNepUwca/pFLKfHGGcnNzYVIfvxLbGxsnz59hDedoqKiurq6JhfJF9hn
ZGQgChOU3xhjLnUhjDJF6vQlAqE08/jxYyi5oBlP+HtTp049e/asGJZ//Phx
+PDhxVyEnynfsmXLBQsWuLm5bdy4MS4uTup1LO5gXIMb7MZFeEtS9OjRg2r2
Q4cOiX1ABnU299ChQytXrizoQtra2uPHj5dWDgcCgSAeOTk58Le3b98On5z+
nCooKFSrVs3Gxka8mD09PR3+pLW1tRDNUVNTq8NlwoQJX758kXoFSyRbt26l
Gg2OcYGLOXv37v3gwQNJcgKcOXOmVatWuFzNmjUZJ1OAg4PD+/fvS3MkRSDI
lw8fPsB5a9u2LePbFfhjs2bNioyMhCyLYTwoKMjS0hIiIERqnJycQrjcvn27
uCwUlzvx8fFUo3l6eurq6goX89q1a8OTDwgIEPty6CSIy3C5PXv2CErngmL0
79//3LlzUqwmgUBgD1xuQTOSenp6gwcPvnz5shhmU1JS8MXRo0czWoY3bmZm
ZsnlxIkTUq9U6QGBz6RJk6iW1NbWFiLp9vb2oVxu3bqVmZkp3uXS0tKWL1+O
oZ/xzO5y5cpNmzYNQz+JsAiEwkeImE+cOPHNmzfiBc7h4eEdOnQQtFDZwMAA
bl4CF3KujSRkZWXBbaZaEnItRMzV1dV1uIwcOVLsfDU5OTkYpvft28e4yats
2bLVq1e3srKSRTJ2AoHAyKNHj9auXbt69epZs2Y1bNiQ76mETz5hwgQxZjwj
IiJWc4FPzqjkcN569+7t4+MjrWxRhHyOHz8+j0vfvn2VlJQEqbq+vv7cuXMx
2op9ITgAHh4eXbt2ZbRfp04dBAunT5+WSuI1AoEgnD179jDOZCkoKFSqVGnQ
oEGi5lPKzs6Gjz179mzGB1xRUVFVVZVaNQe/TkaVIlAEBgZCUYXnnJw2bdoX
LhkZGeKl1vHy8lJTUxM0agwfPjw5OVla2XoJBIIgBIl5tWrV4KtfvnxZ1Lcr
N27ccHZ2FnQcQ9OmTREIHDx4MCAgoJTsypcjr169OnLkiPBF6bgjw7gsW7ZM
vESIMTExu3bt6tixI6P9Bg0a2NnZnTlzRuq1IxAIFPDE7t27t2DBArrnpqOj
M3DgwMjISJEMZmZmPnz4EJrAeLJk+fLloRtTp05NSEiQUY0IjPj6+ppzadas
mZC3LgYGBhjZ4+PjxbgEbr2bmxt1FfrLOjB58uRbt26R+VACQRY8ffoU/hjC
cHraVUjus2fPRF2FCJV2dHSsV68eY7JcKDx8cviKJOIuZJKSkp5w2bhxo4aG
hiAxr1SpEnQYmizGJXJzc9+9e0ddZfHixXTjNWvWtLKyunnzptRrRyCUcsLD
w+fNm0dfmdyoUaOxY8eKMeN59epVV1dXQYcaGBsbz5kz586dO7KoC4ElDx48
QCA2ZcqUMWPG6OnpMd4puNabNm0SI81mPps3b2a0rKWlhUuHhoZKmM6RQCBQ
/P79Ozs7m376QNmyZcuVKzdkyJDU1FRRDebk5Ag6AQ1uPxz1hQsXyqg6BDFI
Tk4eNGgQbjfjwUa4Zb6+vjlcxJgS3bJli+Jf6PZxXUQK6DOyqBeBUKqATw7f
u2nTpnxPGQLhmTNnhoWFiZpBKzIycuLEiS1btmQUcwMDAw8Pj1u3bsmoOgQx
yMzMvHDhwvTp0zU1Nem3DArcsWNHJy67d+8W9bVYTEzMDi6I1Bo0aMBnHD+x
t7cn+VsIBMkRFAXr6+uLmtUWmvD06dOlS5cyLn5TUlJq2LAhPHZymHvRJCoq
ql+/fsKz6fbt2xeDtXhnOT179szBwUFHR4c+KYPR/9GjR2Q+lECQBCmKOZTc
0dERvhbjyZU1atRYv349nmgy41k0+fr164MHD6ZOnSpEzOG6Gxsbi5dM/vv3
70+ePFmyZAk91zFGkD59+ly9elXqlSIQSgPwr44dO8a419vExGT+/PmxsbEs
Tf3+/RsOG3xyQfNoRkZGM2fOvH//vkxrRJCc0NDQ0VysrKyqVavGeDeHDBkS
HBz84cMHMeyjn4wbN46+76Bq1aqI2s6fPy92Vl4CodSCxwoay5go1dPTE/4z
+2mp3NxcRMoVKlQQdJr8smXLYFC8HYWEwiQnJyeLS3h4uKCJD/QZqPGlS5fE
sI8+AOP0+fGyZcsqKSlZW1u/fv1a6pUiEEoqeJr2799va2tLX2YMn3zNmjV3
795lbw3RMZ5NQQ9+69at3d3do6OjZVcdgiyA433gwAFBx33CkR44cODu3bvF
c6QjIiIWLlyor6/PZ1ZXV3fMmDFkPpRAYMOnT5+g1f369eN7jipWrFi/fv35
8+ezf6edmZn56tUrxl0hZbgzntra2i4uLmRiq/hy6NChxo0bq6urM97iXr16
RUVFibp4lSIhIcHBwaFOnTr0PWXOzs5xcXEkbSaBIJyAgABzc/OaNWvyPUGN
GjXavHlzbGws+5chDx8+dHR0pPtXFFDy9evXP378+NevXzKtEUF2vH//Piws
jD70U2hpaXXs2BFRnhiW4Qncu3dv6dKl9JECTgWuKOYR4dnZnGPHOLa2nBYt
OJUqcdTVOUZGnGnTOOJm9yUQiiweHh6MD2br1q1v3LjB0kh2djY+vHz5csb8
1ZQ1+OSS7BwkFB127Nhhy8XExITuSNvZ2Z08eRKyL4blI0eOMC5ur1Sp0rRp
08LDw79+/crW1u/fnJ07OVpanDJlOP37c06cgPfPefkS1+A4O3OUlTlHj4pR
QgKhyCIVMUcIPG7cODU1Nca8K8Dd3f3Lly/EJy8ZZGRkfOLi6+sLmeW71yoq
Ks2bNxcvEaIgMVdQUFBVVe3bt++zZ89YGfrwgdOpU56M16zJiYhg+ACUXEWF
8+qVGIUkEIoacXFx69ato58fhAenf//+fn5+7J0rCPWwYcMYZdzIyGjZsmVk
xrNEsnfvXrqYAwjv4MGDF3ER6bjP2NjYDRs2rFixYu7cufRtyNra2vAZCp4P
ffqUU79+npLr6HDoaR7h21tb5/0Wf7ZuFbHGBEJR5OzZs/RUWpUrV65fv76/
vz97O+np6TExMQMGDOAzpaSkpKWlNXPmTLItqKQSFBSkr69ft27dmjVr0vf+
UECWxbAMR0LQm3lHR8d3794JTKQPZ1tTM0+oy5fnMB5LN378HyXHn1WrxCgb
gVDUYBRzKysreD4iLe7FE21paUnf992wYUN4/vfv3yfryUsqb9++PXPmzMmT
J7dv325oaFg4Yo5Oi8jx/PnzDF/LzOQYGv4R6hUrmE03b/7nA2XLcoQEjOi0
7N/PEwhyIisr686dO25ubvRFLJMmTWJv5+PHj+Hh4aNHj+YzoqCgYGBgMG3a
NLZvOAnFnA8fPixcuNDIyIieh2fw4MGnuURFRbHPgf/p06fly5ebmJioqKjQ
9VxRUXHHjh0MX5s8+Y9QV6+eJ+yMrF+ft6ylQgXOunUMv4W8jxjBadiQU6NG
noevrs5p3ZqzZAknJYVlyQmEwiQ5OdnJyUlLS4s+XymSmF++fLlDhw70E5lh
1sPDIzExkbxgKSX8+vULnWrbtm30fWdqamr1uQwaNOj58+csDebk5MBV2Ldv
H+P6KGYxh+egqPhHzBcsEGYdOk/vmb9/cxwdOXp6eS/S81MT4C9OTnkGK1bM
WxtDIBQlIiIiFixY0Lx5c74HBE8NFP7EiRPsTYWGhuro6PDZMTY2hpNGstqW
Qh4/frxy5UpBx3126tRJ1LWpEH9PT8+uXbvymSpXrpyNjc3u3bv/SQhja/vf
y3AxlqnMns3R1UVIwPCrvn3zbCoocMRKKUYgyAhXV1fJn7Xfv39nZGQEBQVp
a2vz2ZkyZYpMy08o4qxatQreOP04UTMzs6ioqM9cRArZvLy81NXV6QYNDQ3D
wsLgw+d96OvXvDcnlJIbGIhcaLjl1Ir05s059Ckef/8/luvVE9kygSAzpCLm
aWlpa9eu7dKlS+XKlYmYE3h59OjRli1b2rZty9cxtLS0evfuPWTIkGHDhom0
nTMmJmbXrl0dOnTgM1itWrWePXvGxcXlfShfb/FHjIOr4JCXLfvn6/SJntu3
/zMuaBUNgVDo0MVcUVGxadOmEOFX7IJTfCw4OJj+cMF9wiO8ceNGGdeAUNT5
9OnTokWLDAwMlJWV6W5DuXLltm/fLpJBhIFubm5wxenL2sPDw/M+ARciX28Z
F7oUyKhReXreoQPDr44e/WNZU1McywSCbKCLObzrNWvWJCQksAx+fXx89PX1
VVVV+ewYGxufPHkyKSlJ1lUgFHF+/fr19u3bHTt2MB5UJIaY5+bmvn//fv/+
/Y0aNeKzFhQUlPeJ/v3/E3PG995swBcZl9G6uv6xPGaMmJYJBKkSHx/v5+dn
aWnJ+ywYGRnNmTPnNgJJ1tDzIlaoUMHCwgI+OTkDjpBPbGzssmXL6BGcgoLC
0KFDDx06JOq4HxERQZ+4/3POkZnZH72tW1fK1fj2jaOhkWe5cuW87C4EgrzJ
yck5fPiwlpYW37Mg0p6O379/w+lauHAhnxF1dXXxzg4jlHjWrl1bvnx5+jEl
rVu3joyM/DN9yY5r164ZGhrCsWcQcwuLP2JuYiLlCkyYkGdWVZUTGSllywSC
6KSkpKxbt6579+70d5giiTkc+OnTp+MxJGJOYMnDhw83bdrUvn17vj6joaHR
r1+/Xbt2sU+/Bk8+ODiYLwvQn443bdofMe/cmW3Jzp/n7N3L8PPfv/O2CCFW
DQjgWFrm2bSx4bA+M5FAkClxcXFQ8jJMsBTzrKys58+fe3h40LcI1apVq2vX
rmfPnpV1LQjFlO/fvy9evLhJkyZ0X6Jv377Xr19PTk5mby0wMNDIyCg/ueIf
MT937o+Y6+mxsnL1al7WxEOHGH61fXveuxr8wQdg0Ng4T/ZJSgpC0UByMX/z
5s3EiRMbNmxIPyTUwcHh7t27n8SedSKUdHJzc1++fLljxw76Ad/wz42NjUUK
66D8N27cyE/s9t93u3bN015FRU6BQwMcDzU1ztKlBZab8+RJnltOvYoX73QM
AkGqMIp53bp1bW1t/ywGKAi45fRkufXq1bOzs2NpgVDKQSd0dXU1MzOjexRD
hgxBL/pnO6dQcnJynJyc+MX8wQNOuXIF7OVPT+fAe6lQQbTkt1SiRRj39hbh
WwSCDGAU8169ekGiWc5AMYq5hYUFLIs0h0Uotfz+/Ts7O9vb25su5oqKii1a
tPizYpwFzGIODh/Oc7nLl+ds28b/nYQEjptbXvosMzPOo0eiFT01Nc8s5fYz
ptUlEAqF48ePjxo1ir7vHlLMcpeQIAuWlpYJZLEWQRQ2b95MF3NQtWpVKt1K
RkZGgUYwLoSFhc2ePVtHR4f/Fc3Ll3kbfyC8TZpw7O05M2dyBg3K24avrJyX
YuXCBTHLbWX15518z55iWiAQJGbmzJl8D0758uXr1q0L34blWUIzZsygW6hX
r56zs7N4Rz0SSi3Q3iZNmtCn0SkGDx788eNHlqaePHliZ2d37Ngxht/FxnJ2
7OAsX85ZuTLvL2FhnB8/hNlKT8/z6u/fF/gBF5c/Yq6qmrfchUCQB3Qx19DQ
WLFixcOHD38I7+F/oYu5pqamu7s7LGRlZcm6/ISSBEb/S5cu9e3bV3IxT09P
v3Pnzj3J33ugD8N1p96KCzquAoOC5DtMCQRxSUhICA4O7tOnD98jU7t27ePH
j7Ox8OrVq6CgILqFOnXqhISEyLr8hBLJ79+/d+zY0atXL3ryc1NTUz8/P7jc
7K3F00/5FBVcLl+ofX2ZP5PvmVevLunlCATRCQgIqFu3Lv1wRvZifujQIXyY
boGIOUESvn//fuXKFXpmRSUlpapVq65du5a9KSmI+efPf5bBqKsL3LDfrt0f
MZ82TdLLEQiiw3h4evfu3b29vVme+bJnzx76Ro8ePXr4+Pj8ST1KIIhFcnIy
etegQYPoOxc6d+68evXqWHabLj9DiiXHwSFvJbmgo29DQ/8oeYsWHBbzswSC
FMnOzsbDsmHDBvoRisuXL2dvYf369XS33M3NTdblJ5QSGL0FOYR+WVl561Xa
tOFcu8b/qydPODo6eUpeqxaH9bF3BIK0ePny5axZswwNDemnfLIUc1iYOXMm
Pa8REXOCFCkqYg5+/uR4enK0tTktW3ImTeJ4eeUd/TxqFEdJKW+T0fz5HNan
URMIUuT+/fumpqb0Z4S9mN+7d4+eHKl27do9e/YMCAiQdfkJpYSwsDAbG5sG
DRrw9TQNDQ1XV9fo6OjMzEyWpuB+DBs2TIeJSZMmhbHj0vnz91avfjZp0ptB
gz707In/x8yZc/XIkRcvXvz69evx48d37979Tg4bIhQiMhLzPn36PHjw4OvX
r7IuP6GUAGF89+6ds7MzX09DRKmpqTly5Ej8lqWpZ8+edevWjbHPV6lSpZ5k
eHp6fvnyBYOCnZ2dFKZcCQTWMIp5kyZNXFxcLl26xMYCo5iLtAyYQGDJmTNn
JkyYoKury9ffGjduPHv2bJbb/FNTU3fu3Ak/nz5PJDldunRZvHixgYEBgojp
06e7M3Hr1i0ZtxOh1AFvJyIiwsTEhK9DDhw4MCUlhaUFxpVjRMwLH8RBaWlp
8i6FrPj58+fnz59RQShh586dGYV03rx57A0ePny4evXqUhdzNqxevTrtX+DM
Z2dny671CCUePz8/xh0ZLMVcyJ4OIuaFDEZVxFPNmzeXd0FkBXwGe3t7Ozs7
KyurGjVqMIpkcRHzNm3a2P3L5MmTpbBBlVBagRSPHz+er5sh8DQ0NFyyZAlc
hQIt5Obm0t9hUhaWLl1KXpgXJojoy3CTFcu7IFIAfS86Ojr8XyDUFSpUEC6S
w4YNu3r1KssDLC5fvmxtba2joyM9kRafmjVrwl3nq/L9+/fZz+oSSjOMYo6+
vXv37nfv3rFJV8so5rq6unv27Hn//j1JeFtoREVFUUdnlgwxv3PnTr9+/Zr+
S+3atenHg/IBT9vExOT06dNsrvLt27fnz59PmDBBiposNlQ+Or4qOzg4sMxW
SijlMIp5o0aNLl68yObrDx8+9PLyop8goK+vH0ZOWilEsrKy8OBTjV/sxPz7
9++nTp3a+C/Tpk2rVauWeKqIwHDUqFFBQUEsD7SC8o8ZM4a+4hEtaW9vP00U
4Oerqqq2bdsWjxWeAvHKzwuMLFy4kK9x8HD9JskYCf8ioZgzppsW9ewAguTg
eeeVIHkXhxWI6bKzs3/+/Pn69WtooOS6x4e5uTn7HFyIQ+m5GWHhwYMHIkWX
Z86c0dPTc3V1/fz584gRIyowgQekbNmyklQNQ09mZiaaDg1IVJ1AIQsxF/VU
L4KE3Lt3D76ora0t1f7FRczv3Lnj4uLi6Og4dOjQ+vXrSyJujEgu5ggNBg4c
KNKRo2/fvg0MDLx9+zaUFv7MLiZGjx5N32otEo0bN4YRNN3ixYtZ5k0ilGxS
UlKio6PRXfm6ioRivn79elmXnJDPr1+/WrduvXTp0hUrVlDtX8TFHHJ3i4un
p2e1atXEkDJtbe22/2JoaEg/wKJNmzbQ1deC0mH9C56FGTNm6Ovr0ydYp06d
Kt0WOHHihJmZWVsarVq1UldXF6kpEAVs376das/ExETplpNQjID/bGxsrKWl
xddDiJgXI6DhLVu2RLhdXMTcy8vLmAuEiJ4CkQ1Q3dv/EhoaSl92rqqq2qJF
izVr1rApFRowPj5+48aN9Bf1Uhfz1NRURCW3aZw6dapjx44iNYWysnKTJk2o
9ty7d690y0koRvj6+tK7R7t27RYsWFBgQtGkpKTg4OARI0bQLRAxLzSePHmi
oqJC7SUsymL+6dOnkJAQPy69evViL1bNmjUbS+P8+fN89r98+eLj42NhYQEB
57MwZcoU9uU8ffo0/YVP9+7dd+/e/ezZM6k2CQNoJW9v7/xq2tvb0+dkhTBo
0CCqhS9cuEASwpQ2GMUcngwi9wJnVSIjIxHd03MkliFiXljk5uZi5J0zZw71
z6Is5g8ePOjUqZMSF8Y+I4gJEyZk00DF6ZfIycmBZ0tfMS65mKPAlSpV2rVr
l/TaQyCoRX41k5OTBw8ezL6tUE6qhW1sbMiMVWmDUczXrVvH5rtXr15FDMv3
XWgLlJzsYisccKf09fXzD2YtgmJ+7dq1qVyGDRvGcp0hdRhKPpcvX2Z/udDQ
ULqYt2rVysXF5fr162wsJCQkwAnv168fnxEoJDxecZtBTLKyslAj73+ZOXOm
tra28DaEPz9mzJipf9m0aRPLvByE4ovUxdzBwYHloc8ECYmPj4e7iLuQ/5Mi
IuaI6d6/fx/DxdXVtUD11tLSasaDJGEdWqNHjx70bf6Kioo7duxgb2fVqlV0
MXdzc3v16pXcu/fDhw/hrlNtxXL62NTUFIMCyy2xhGIKEfNiCgSzc+fOfC8Q
ioiYZ2Zmrly5sjOXRo0aFSg1jo6OV3h4+fKl2JdOS0u7efPmuHHjpC7mCgoK
jRs3huWnT5+KXTyp8O3btzt37lBtRV+HxkjVqlVNTEw2b94s35ITZMTHjx8x
WCMW473purq6GPQL3Af969evqKiopUuX1qtXj4i5XNiyZYuOjk7Gv+dLylfM
ExMTT548GRAQsGfPnk6dOgmXF1VV1a5duw7hcvToUemWZPXq1XyXK1eunLOz
87lz51huCD1x4gR0kv7y3NjYuEjlrUVTU21oZmaG2EF4m1tZWQVwuXDhgnQO
QiUUDW7cuNGxY0e+TM5Dhw798OFDVlaW8O+mp6fj0cDzSJ/JImJeCLx586ZK
lSp4JPl+Ll8xv3TpUuvWreEEqqurFygsenp6x48f/8xF6h2GLuZly5ZFV8fw
AZ+WjQU8AgkJCXS/t6iJOYIgqg39/PzU1NSEt3nFihWrcunRo8ejR4/kXXaC
1Lh27ZqBgQHf7R41ahSbFU0I9IYPH8733dq1a0+cOPHUqVMks5assbCwGDt2
LP3nchHzixcvzucC/5C+bYcPIyOj5cuXr1q1auvWrVBLGRUJYeOSJUsMDQ35
rl6rVi04G0FBQWy6KBQSNaJbGD16dHBwcFHr5E+ePFm/fv2qv4wcOVKIttep
U8fR0ZG6a3Dq5F12gqRIXczhlZGOUQggssa4yZiauNDE/NevXykpKa+5uLi4
CBdweMXVqlWrz2XGjBmFE7ihfYYNG8ZYHqhxgbEnh3vGx+TJk2vUqEHf1kSd
BPe6IN6+fSuvxd4YYU1MTNhsJkWfSUxMZNMghCILEfPiCJ47eL+CjqEvNDFH
MRYtWmTFpcApTgUFBajiaS4PHjxgXCIudSQXcwxY9+7d8/DwoK8DrFevnqWl
pVVBQPMjIiIKobJ0kpOTw8LC7O3tCxTzFi1aIKBmn8GGUAQhYl4cGTBgAFpe
0G8LR8xjYmK2b9+O2y1cJapXr96lS5e+fftaW1uHhobKrjwU0Ofo6OiTfwkI
CBB0qFz37t2PHj3Kcs3MlStXmjVrVqAkMqKqqjp37tyTTGBQK4RUh4GBgX25
mJqaVq5cWVA5ETFhzKIKRs6eLo4QMS924NnU0tJKTU0V9IHCEXNcpWbNmhUr
VhQuZQjzEey/48K36kYWJCUlOTo61v1LnTp1BB3TXKlSJfx2586dbMxKIuYI
STCi1WVi9uzZ8Pxl3SZ4Tqn2R88RkhagfPny6FdUwXx9fWVdKoLUIWJevICG
44k7fPiwkM/ITswRtu/Zs2cFF+HLDuEELuKyY8cOCKx0i5HPhQsXVvwLfOD8
sznY4OXlxeZCkoi5EIyNjZcvX85XBZZ7VMXgxYsXGzZswE2ZN29eq1athBSs
V69emzZtwudlVBKC1ElPTz9z5kzz5s35biUR8yLLsGHDBgwYIPwzMhJz+NUR
ERHwtAUpAFxQVVXV6lyWLl0qxUtzuO9PPtGYOHGiWCL6HyzFHAJrZmYGZ17C
y7HB1dWVr5ppaWk/f/6UbmNOnjyZulOVK1dmPCCjfv36R44coQpAzh4t4uCG
+vj4dOvWjT7ZTcS8aAJHFM/dli1bjgslf8oPjyrvz2/fvi3J1ak8hxoaGoJU
CB1p9uzZh7k8ePBAWrWmOHfunC2Nxo0bSyacbMX848ePZ8+edXR0lPBybECk
zFfNMWPGREVFSbExc3Nzo6OjqTs1btw4xtNUIfLm5uZUAYRHggS5A7ecnrcW
npWRkdHq1asLnOh//fr16dOnu3fvnv9d6EyTJk2cnZ0LzJpLEA9EvpKoBG63
eNd9//79pUuXhB/o1qBBg0GDBl27dk2K9c3JyXny5MklLtOmTZOk7oKAgwrf
g+VGSG9vb7oFfX39bkLp1KkTPUuMSKipqS1ZsoRqh7i4OCm2MDh16hSeYgRx
QgowcuRI3FmSpKvIwijmTZs2DQwMTExMLHCSHX5ao0aNqlSpkv/dcuXKubm5
JSQkkL2fMgKa85QF+a9DoSG8Pxc7G+qhQ4cwTAvfCjR16tT4+Hh0KinWNyMj
A65+Yy4S6qEgtLS0LCwsWMaSjGK+cOHCZ0KBD9y7d29JCoknq3bt2lQ7uLu7
S7GFOdzVmygkPcTmBeGYmZkZPXs8oYjAKOaGhoYsAzoPDw96l9u+fbusi00o
kPbt21N3RPJ35hjWDxw4MHjwYMbXqurq6jY2Ni5czp07J3nJv3//fvLkSa+/
IEI0NjYWQ/10dXXHjBnjQgPufcuWLfk+DIWEx8umeBERERiz+NLKoQX27dv3
9u1bQd/KzMzcu3cvvTCgR48eIiV1B507d/bi4eLFi1JZ3BgUFEQVydLSkn5e
XhluzO7o6Hj06FHGfWoE+ULEvKQiuZjn5ORkcbly5Qp9sRNF+fLlmzdvHhYW
JnmBc3Nzf/78SSVCoacQF46CgoKSklLFf7G2tmY88RP1cnJy4rOgr6+PkYjl
EsHs7OyxY8fyWUA8Gx4eLkbFd+/ejdiWr/AiHfGMMQsjIJoODSgVVQ8ICEC0
IqgM3bp1e/LkSSEspySIBBHzkorkYn727NnRXPr06SMoV7adnR3cuffv30te
4Dt37sBnxuWGDBlCT1EonJo1a86ZM2f3v5w/f55xTTujmKupqcEd3bJlC5tl
8NIV8+fPn8Np5ys82px99RFWODg4oOkWLVoEa2KUgY8XL14gFhP0Xqh27dqD
Bg0KDAyU/EIEKULEvKRiZGSUL3Sifvfr168PHjwQNNuooqLSrFmzdlz8/f0l
LOebN29uckFfYnO8QtmyZXV1ddv9C7SFfQJDhADu7u4tWrSgb4S0tbVlkxdX
umLOiK+vL28FhU9N5tOgQYNt27ZR7Sn5UXGbNm2CFAhK6jJ8+HDqQjExMWTV
YlGAiHmJBLe1evXq1B0pX758YmKiSF+/ceNG//79BQmIvr4+XMc7XCQ/sGbD
hg1GXPT09OhprOigg8H/vPMviPq/ffvG/qKvX7/GMER/c150xBzBDm8FWa6l
V1ZWhpdOteeePXskL8OpU6fMzMwYr1WjRg3qQogIpBIOECTh4cOHGHzz4/F8
iJgXR+BLr1q1ys3NbfLkyfBdeW9KrVq1xo0bR+WbFb5u8MePHxcuXJg+fbqW
lhbjI9yxY8dly5ZJZVcgFACDQs+ePdnIFKoA99vJyQkVkUrGKigkPF6+q0gi
5ijhrFmzwsLCpLu1h+L06dNOPJiamhbYYgMHDtzB5fz582InbExNTd24cSPu
kZCtUijM/fv3pVtfgqisW7dOUVGRvlmAiHlxxM/Pr2LFitWqVatTp079+vWh
5wi64e7iL/gn3Gz46vDcIMVCjKSkpAwePBg3kXHhCti8ebO00nfv379fTU2N
ca8KnU6dOmG0yuEilTk+qYs5WgztNmzYMFkc3IMq5/Cwfv36AlsMhVHkMmDA
AEleueTm5h49erR27dqCLkTEvChw9+5d6Dnv1mw8WUOGDAkICCgwk0ZsbOzS
pUs7dOhA70JEzIsp1NGB0H9Bcurj4yPJqTRXr16dwkOPHj2EvFdp1qwZxh2f
vwQHB7M85Y0ljGLeqFEj+L0FLrCEvl26dGnOnDn0iVo7O7u0tDQplpMRiCfV
LIgF6Fl5+cCY7ujoWOD5j0J4+fLlrl27cDlEdozHfAwdOpS6p7xHihMKE8RQ
t27d6tu3L6+YL1myBEF0gTMaiNZ79erFt4kDbqGBgcGRI0cKp/wEafHt27dn
z55NnjyZUQ1UVFQaNmzo5uYmtn10p/j4+MWLFwuXnTLc/TvNuYwbN04qi2QE
ERMTAwlCFEMPDVasWMHGwu3bt9u2bcv33cIR83wwtiKaoFosf5aEkQkTJjzh
kpCQIPaLIFTNxcVFR0eHcRU6IIkW5QU8cLjWvIKMUBHOCcbxAhPU47ZGR0eP
Hz+e91ba2NhgaBZ1uo0gd3DX+vfvj4eU8Qlt0aLF7t27JdlCDs0ZPXp0gUdX
lOEumY7ggq/I9Mib9PT0e/fuzZ8/n65LxUjMMQojvqZajH5KKS8IIsy5TJ8+
XcjmJuFkZ2djENywYQP99HYKIubyYs2aNXz3AmJuYmKCHl7gkwvFDgkJ4TvA
ZdKkSTIqKjptWFgYwgE4FQ8fPjzImps3byIoRkyNMFPypRclj4yMjPDw8Bkz
ZjCuQCtfvryZmRmCtTdv3ohhPDY2lroLS5cuFfI2QFVVtVu3bsO4HD16VOp1
FAIGKXoydknE3NTUdMeOHXI5rGfv3r1UG8JDE3KINobm9evXYwgQ+0KPHz9G
h2nTpg3dOPzAM2fOfPz4UYr1IrCBLuYIOb28vOC0FDjJBWlt1aqVsrJy4Yg5
gvR+/fo5ODh8/vwZz5o6ayZPngx3Yt68eRikyAs9Ogi6EU9VqlRJUNK87du3
Q/DFO9/N29ubuguwI2THup6e3okTJ75wKeQDKKUu5lBRNTU1qKWsS07nx48f
VBvu3LlTyImfioqKGD0XLlwo9oUgDpCIlStX0o1DEDCUkIyphQ+jmG/dupXN
d8+ePcu3/k26Yv7+/fvNmzfP+4uzszPixKZNm06bNo0+6yoEAwOD2bNnGxsb
a2howGmZx4RUMooUR+BEjR8/XtC5MwjJIUpww8Sw/Pz5c09PT/jbBd6gPn36
bNu2DWOK1GvHBkYxR8VXrVpVYNrPpKQkOMODBw+mb3uXeiIskYiJiaFy2qBv
C8oPDN+G6vy+vr7irXWJjo52c3PL35uWj5aW1ogRIwIDA2WxRJMgiCIl5nDJ
IOAJfzl16lSBJ0tKCxQ7gYfCfOcpL+Bsv3nzZty4cYwNAv+qbt264ikSfPiU
lJT9+/cLea8C97VWrVo6XPz8/KReO/YcOXIEcseb9pMC1T958iQbC7t27aK/
dZevmOfz7t07BLNCsqyANm3aYEwXb6UQYoGZM2fiVtLf6gwYMABjytevX6Ve
KQIjRUrM4QHCS7T8C9xvIaGidEGYb8kDHEWxa1FcCA8PHzhwoCCfHA84NOrp
06diWP78+TMctrZt2wo6dpNq8A0bNoRyefXqlbQrJwKQO8Rl/fv35ythyRBz
iO2tW7eWLl0q5DCRqlWrduzY0dvbW4zV+xi4Hz58iFtJX85ap06dnj17BgcH
y6JeBDryFXP4bxcuXAj5CwLbAlfMFg79+vWjihQREVHyUn1++/bt2rVrM2bM
YBTbihUrIgBfsmSJqEuS8HmoIhpt3759gvYnosP04+Li4vLs2TMZVVAMUB6+
opYMMaeIjo4ePXo0mt3CwkLQ3p9evXodP34ctw+jvKheOm4lGrBVq1b0jWa4
7sWLF8l5FoWAfMUc3aZ9+/Z1/qKpqckmNUchULlyZapIvXv3huMhbusWUWJj
YxECwx9jnPHEXfDz80tNTRV1myd8bENDQzQagm6+afF8EPK/54KnOzs7W0YV
FIOSLeZZWVlJSUlo9kePHvFuKuGlUqVKVJ/v1q0bxF8k+7iVuKEeHh70HqWm
poaR/cqVKzKqGiEfuYj55cuX3biMHDlS+LE1dJo1azZr1qxOnTpVqVJlyJAh
i1lD3+vHBjzREyZMoEorag8vmkByJ0+eLCjBrLm5OR7JmJgYkWympaX5+/sP
GzaMnoQwH8Rc48aNYymPhU/JFvN8vn//HhAQYG9vL2R7UYsWLcRb9AXdYHQP
qlWrNmrUqCNHjrDJLUwQm0IT89zc3K9fv37kAjUW1JHoIOrX0NDQ/MvYsWM/
f/68atUqAwMDkZagLFy4UJMJeA4sD3nBRanyf/v2TSq5QQqZHz9+wN8WdBgx
5AgPuKenp6hmoQ+3bt3q2rUro1kVFRWqnfv06SPqGFGY0MW8du3aGKHQaQtc
k3nw4EE4tHzByKJFizDGFanoIx9oNSJiQSNv06ZNT506RXV1kRLb7t27V0tL
S1BQhmCwwAwhBEkoNDFPTExcvnz5YC7wrhlvNyNQiUOHDh35y40bN/CAPH78
+PTp0yKtp7p///4RJubPny9kboiX1q1bU+X38vISOwedHDl//rytra2gvCuI
XPz8/MTY6rJv3z5LS8uaNWsymrW2tqbaOTw8vCgvbKCLOYahjh07UiO48O++
evXq6NGjVlZWvF9v2bLl+PHj79y5UzjlF4mUlBQ8vA4ODoy3DO4NHjqqqx8/
fpy92ZcvXwYFBVlYWDCaJWIuawpHzOPi4vDIM+4Xo1OvXr3/8YASytS9wegw
dOjQ/MuhkEJSfVJ069btxIkTYWFhkZGR8HVlVzbpIigKhiuFcWrJkiWi5vrD
AH358mUMEIytBD/fzMysuKRc8/X1NTU1pR+NAYlmPHiODv0gD/RkuLiyLrnY
QHipPt+2bVtVVVXGm+js7Hz9+nWR5kM3btwIx4C+Dg0jI64IwZddjUo5hSPm
cG/wSSEL1Xixt7d/zgNGc5m+08jIyEAHy7/c/v37Bfmu+VSpUqVhw4b6+vpw
YKBmsiubdBEk5tCcXbt2IcwRdcYTI5qhoaGgs4E6dep06dKl4rKtG87quXPn
6ItwSrCYY+ym+jziJkHBsqamJlwXkV6hJycnnzx5kn4Ad+XKlfFkeXt7y65G
pRzZiTmejkOHDq3n0qVLF8auQmFiYjKDh0JOzcFHfHz86tWrUQw8m3zHr9OB
jjk5OUHTiuzMzq9fv6BR1F1A1EwXc3Nz8xUrVoi6ShASHRAQMHz4cMbUeQht
+vXrt23bNulmrJU1aAT6ftUSLOb5oILr1q3r0aMH41iPCGvcuHEhISHsOzkc
Ax8fH0tLS/pOIgSAsqxKqQadbdi/4Am9ePEim+9SZ0RSWX3yb9b48eN/cLlx
44aQBSRly5aFDihzWbx4sayrKQbZ2dmoC1VC9ElBJzVQz/uLFy+oWouXwERG
wNOGnNLPBKRQVFRE1TZs2CCqWbRMdHS0oJXk5cuX19HRwbMvixrJlFIr5hSI
zuA8C9ooitH51atX8A3YGzxw4AD97c3ChQuzsrKK1GNSvImK4owfzzE25lSv
zqlYkdOsGWfIEI4E6+4OHjyYf7OaNm3qwAV3HzGaIAGsWrWqi4vLHi5Fc5II
/S0yMpIqoaOjo5Dd0HhmbW1tUeXJkycXqeWLCJ2g5A0bNmQstpmZGZxnMfKu
7Nu3z9raWtChcgMGDAgMDBQvxaJ8KeVi/vz587179/7vf/9jvK3a2tp2dnbH
jh1jb5BRzA0NDadOnVo0H/lixtWrHAMDTpkynFatOHv3cvAgJybimecg9lFX
58yaJZ5VXjFnAzp53759i1ECQ/iZHTt2bN++fatWrehJPPJRU1Nzd3ePjY2F
iy7fAn/9+vX+/ft0eaFQUVFp3rz50qVLRT1RPTk5GQGXoKTZ1apVMzIy2rlz
p4wqJWsYxRxR54kTJ9iMTYhx0D3QB/K/W6NGjXXr1sFsMco3tXbtWgMDA0Gd
3NXVlb0p+BJoT/qG0+rVq3t4eOAxKeT0mCWH7Ow8b7xsWY6iImfLFg49zHnx
glO1KicgQAzboor5xIkT4RAW5YVqfKSmpkIb7927FxwcTM8Rlw+8d11d3XHj
xrH05WTHzZs34TzXrVuXsZz6+vq7d+9OSEgQNdo9cuRImzZtBAVccOrCwsKK
77kkjGIOcW7RooWPj0+BX3/37t3Ro0d5M+IqKSnp6elhSC1GWfTfvn0bFBQk
aOGZSGKelpb24MGDUaNG8RkpX758gwYNIAJiH5BRqklP5/TokeeQV6zIYdzU
tmABR0kp7wNDhohhno2Yq6ur9+nTx5mLJGcRyhcoFVyX7t27CzozCzRp0sTN
zW379u3wUQs//QiCggsXLkyfPp3vOL98EGIsX748Pj5eJLOQIwxkw4cPZ5w7
gOJZWVlt3br127dvMqpXIYA6rl+/HjeXnhF3/vz5bCzA26RvnkK3L16q9eHD
hzVr1mBco09foi779+8XKTHa7NmzGfthz549Re2EBA5CPDOzPKHGH8YTneCN
U7/Fn169xLgCGzGHN3jx4sVcLsVx+2Q+KPyhQ4eEZCGgjmgHlSpV2rNnTyEX
7+PHj9SqFUEztps3bxZj+ikqKgremiCzDRs2PHfuXLG+rRSoQmBgIH2re6kS
cw63HQ4cOEB/2YIOUKtWLZHWmxExlybOzn+EGs45I5Mm/Sfma9awsvnoUd6b
9r8IEfP27dt7eXlBQPz9/RGHSqM+8icuLs7Pzw+VggcuZPmioqIitemp0GYD
Q0NDHR0dBa2T79Sp06ZNm0Sd8fz58+fevXsHDhwoaJ+sjY0NHvxip1eCOHz4
MBFzDnc+dMeOHZBcvuqoqKhYWlr6+Piw3EFw/fp1RIL0deza2tr29vYizaiW
doKC/hPqmzeZP3PlCqdmzbzX6UOHctjM1Lx/n7cMpm7d/B8wirmysjJUZdGi
RbKY/UFE/Fh0IMLSXRCemJg4adKk+vXrC0n2aGBgAH2Q6Snz+eCpYSwDHkA4
zxh6RDWYmpoaHR0tKM8ewpPmzZsXfvQhU4iY8zJ37lzGW9+9e3f2p3vDixs3
bhzjYzJL3EUXpY7sbI6e3h8lNzMT9knE3SzfdiKU/t//8gxC///CKOb6+vrb
tm3D+C6L6Bs+QyfRGTFixL1796RYjKysrCdPnnh4eAhap1eGu120devWnp6e
hbC2VpCYI3zYvXu3GFFtQECAmZmZoNpZWFhcuHChxARcFETMeZGKmOMxgSvl
7u5Ob1gi5mzx9f3PLZeW++Th8cegYDFXUFBo167dwoULpfhO7M6dO/48DBgw
QJB4CqFOnTqIFPz/5fLly6Ku0OPj7t27U6ZMGT58+ODBgwWllu3Wrdv+/ftl
Nx8KuTh69OigQYP4rquoqAg1Xrp0qagLbBB0hISEoFKM1YFP3qtXry1btpS8
1WVEzHnBaN6/f3/68kK4B+vXr0fPZ2/q2LFj9GxsVlZWgYGB8j1qqnhgavpH
eBUUOFJJkXHrVt4LFkND4WJerlw5b29vsc9zZ2TevHlVeBCymEQI1KRklX+x
tbWV8B3Ir1+/0tPTv337BsG0sbFhvLSSkhKuJbvT6E6fPt24cWP6MgzUFxf9
/v27qPfi0qVLhoaGdIMULVu2vHjxotyX08sCIua8YLB+9OhRjx49+CoFJ6Fy
5cpw2NibYhRzPMgYKQLEWhFdikD/KVv2j5h36CAFg+npnEaNOP7+nP79hYg5
/MA1a9Y8ePBAkkv9/v07ODh4Lg/0vD3SomHDhhMnTjzLM58rNhC3EydOjBs3
TtBKbDwU8Gek64ekpaXt3LkTgwh9t525ufmGDRtEnfHEKIwgws7OTtCKHVxr
9+7dhTMLUPgQMefj69evR44cGTVqFH1xi4mJCUJdlts5nz9/vnnzZvqMKgYF
9DdZ16J4Exz83zuWBQukYNDBgTNyZN5fmMRcS0tLl4tI2wr4gBvw7t07aF18
fPzQoUOFKLDUmTRp0iseJMkQFRUV9b///U/QSS76+vqQi5SUFKlMJUDJr169
2rlzZ76rKCsr16tXb+XKlaIa/Pz58+3btwWlpMbjjFvsjwG95MIo5hjuEXYV
OHvOKOboDNevX8edKpzyy4gLFy60b9+ePr4j9Nu7dy97O8uWLeOzQMS8YLy8
/hNzyfMQIg5q2DDPOecwiHlgYCCc57NcJDlNBj4k3FooSa9evaBFQrRX6ujp
6VnwwDJvJCMYCCCw48ePZ7wQ/Od27dp5eHhI5XiLXbt2QcnpgUDr1q3xq6dP
n4pqEELdrVs3QSdNwMnELS6OeVfYwyjmDRo0GDRoUIEHWTKKOfycLl26FPc1
P8nJyeHh4SNHjuSrHRHzwgDeeL6YSzgRmZDA0dD4LxMXTcyvXbsmyYGtcXFx
x7m4u7tra2sLkVxe4HzCVejPmgKzlPPSt2/fkydPSrIrH1+HEUHzoVBghDPs
1wPQQQhz+vRpepqUChUqIPhdsmSJqNvq8XkItaCAqFq1apApSca44kJkZKS9
vX3jxo15q494avjw4QVmE8JNWbRoUdu2bXn3TmJkhHNy4MCBwim/TKEvl6pY
saKLi0tERATL7Bx0MceDPH36dPYWSiOrV/8n5pI4gTk5ea/cYS0fmphT2V/F
vsKmTZtqc9HQ0BCyYJsPfH7fvn0fWOPk5MTSchmuv6GjoyPJvAwc74SEhCFD
hjDaRwfGM46Ki23/6NGjUBj6MY5oQz8/P0QHop40ERoa2qpVK0EnzkCgwsLC
SsPjhp6clJTEd4rc1KlT8cMCOzmVc3jbtm28ryN69Ohx586dYp3oIB+6mCso
KKirq8NvYXngIF3MYQHN1a9fv6J8RKycOXbsv6UsLFcywBGlv11fujRvYTmv
BZqYi018fLy3tzd9ToQOfBvXf1m7dq1IK/3OnDnD+/VOnToJv6KiouKAAQOW
c4GbLcbKHDzax44doy6H3k7P/I+KU/YxaqRTr7BYkJKSgpgdUT/jUhME9cHB
wSKV8/Pnz/7+/vDJGZUcTibaAQNEKTnAEZKyZs0avmkIc3NzT0/PAvUqNTUV
DoatrS3voVpw8mfNmnXp0qXCKb9MuXz5MurStGlTvk5iamp6//59lhZmzpxJ
t2BmZibhqomSzOfPHBWVP3rOZjIdj2qjRpxx4/754bVrnBo1OHzrFiQWc3it
KVwgYkLeq8BLx5CtxUXqR0m6u7tr8SDopHKKESNGwLeXZDk6omyEEoIOzoNb
wnJxCDSfOlqd0Q4CimbNmomUQzsjI+P27dv0bIEUKLCuru6RI0fErXfxIyQk
BPJLPwcWXbHASC0uLg4Dn5qaGn3gXiCVRQhFADy29Jd7CNzCw8NZOiTJycn0
FbxEzAtg2TK2E6Dx8ZzmzfOybPHuAcFwUL8+58QJ/g9LLOZ4KAZy6dixo5DT
k/X09FavXh3MRZLXy4w8fvw4mAdBu2MoIGjofvDtxb4cdYB77969Ge2zF3N4
yAjbBaVJgU8IJRdp0SA8SUtLS0EzntbW1sePHy/ZM558vHv3DoEYffsVGzH/
9u1bREQEPE96jFOyxbx69erdu3dn6XERMRcHeJLa2gXs5c/N5ezezVFT44wd
y5+Yxc6Ow3Q6syRijvt45coVQQeZUdSrV687l4kTJ4qxHkM8Dh061KVLF0Ga
RjF58uSLXB49eiTS+Vn5bNq0CQEpfX0XenJgYCAso3EE5b6GROMDUFfGsiG4
MDc3F2ldQWJiIrwp6D+jQTyeHTp0kN0upyLOokWL+BqEjZhT4FbSD7kuMWL+
5cuXZcuWGRkZ0cPM8ePHs1lwyyjmzZs3x1hQIrehSQ0Mdo0b52nvmDF5qVp4
+fKFs3Nn3sFD9epxjh/n/yIUvkULDmPbSiDmZ8+ebdeunaDz3ClGjhwZxwUO
YaHtFk9LS7t9+7aVlZWQgmlqajbi4uLiIt581sePH0NDQ01MTPgsV65cGc4/
LKNxBG1fgkQ0adJEXV2dsWxw169fvy7S8viQkBBDQ0NBO4MQNIWFhaWmpopR
zRIAEXNB5OTkwA1AQKejo8NXR0nEXFlZWVtbu4Tl+ZE+GRkcR8e8adBatfJ0
eNYszqhReS9VFBU57dpxdu1iyJT4/HneWsRHj5gNiiXmnz9/pvaRMb6drlix
IoR0Jhd5ZcXMzMzcv38/VQb6amFeWrduvWLFCvGO+0xKStq8eTMqyzh9icZB
E6Gh0Fz5X8Gzg4JRWcrpX1FTU0PYu3v3bvbjC8YU6NLw4cMZy1CpUqV+/frB
Jy+1Ss4hYl4QCBLhe/DVEQHmunXrCpwJTU9Pp2bw6Y4ESdLCiqQkzoEDnFWr
8lan+PrmvQkX4sXZ2ua9nxkyhPlPnTp/Di3K/4mfnyBLGMchkt+/f3/48KEg
hSxfvnzt2rUPHz4sk4qLha+vbyUukLty5coxFnv58uWICsXLP4PKosqC1mGi
odBc2X8jqRs3bmD4YPykkpJSs2bNLly4INLVYRyOtyCDiBHgtItRqZIEEXPh
hIeHGxgY0I8iAr6MJ+DQOH/+PP2ocSLm0mfnzjwHXtAfZeU8MVdR+e8nQUGC
LF27dm3s2LHwNgcMGFCrVi1GAenTp8+hQ4eK1H2MjY3dy2Xp0qUQN8Zit2nT
ZsaMGeLN2qCyqDIqzmgZDYXmwgeoDwsRczs7u+DgYFHTpAgRc1wXA02pmvFk
hIi5cBAtIoJm3GJGxLw4oaHB/jUL4illZWX6HceY3qRJE1MuLO++XICqjx49
Wk9Pj/EVB1QXcWUUFzEEEBXHiCDorTWeFMqyn58f34bEMtwX+CYmJmLsK3z5
8iW+1apVKz6D0B9jY2M/wUFWqYKIORvQ+en9loh5cUIaYq6lpbVx48b7XD58
+CDrIotNZmbms2fPlixZwvhKBENSgwYNDLls3rxZVOOoeGhoqCAnGU1EWdbX
16evHOjdu3dkZKQYx767u7tjGKXPXHTr1i0sLKyU7AwqECLmbCBiXuxRV88T
c0i6UFJTUxGIOTg40F+stW3bdt68eQj2C6e8knPt2rVJkya1bNmSUXUp8PiL
YfnTp08+Pj4WFhZC1tvzAaGwtrbetWuXqEt9YmJitm3b1qVLFz6DVapUsbKy
2rp1a8nYci4ViJizgYh5seT9+7wjRMPCOK6u/6V8Wb6cc+lS3s+ZXGu43Kam
pmW58N0yNze3YneSOwo8depUIRornphThISE1KlTR4hxXlq0aFFgxidGoOSK
ior024Hg4ty5c2IXvkRCxJwNRMyLJYsX5y1fgU9eo0beUc716+f9H3/HT/Dz
ZcvyP3jlypWJXGxtbel7cNq0aePp6Xn79m05VkVsIKGurq70FVkUxsbGVMU3
btwo6tuPhISEvXv3Cjo3mZchQ4ZAUkTNiIhnxN3dvXPnznQlt7GxOXDgQLE+
PUEWEDFnA6OYo5utXLnyxYsXwr+LLufv78+3mZSIuYTA56RScM+YMWPYvzg5
Oc2ZM0ckP3Dz5s2MKlShQgV4gLNmzeJdQV3sePnypaOjowEXQccct2vX7uTJ
k2JMBMBzbtasmaBtQdWrV2/ZsqWoiRxxc/HUQK6bNGlCVyc4+cU9z7aMIGLO
hn379qEL0Wfw8XRcu3aNjYW1a9cSMZcimZmZy5cvR/vTX9v27t07LCxMpJVv
gsRcW1vb29v76dOn4m2ELyKgrR49enSNi729PWNNocZGRkaorKjGobqnT58W
lPPK2toao6qoPnlWVhbcpFatWtFnPHv16nXhwoWSevqbhBAxZwM6D/SBnnGI
iLm8SE9PpydLQW+0sLCAr/iTvj9UACkpKadOnXJwcKALkbGx8ezZs1lmPC4u
HD58eMCAAYLedaP1Dh06VGCwyQuGiS1btsCx5zOlqalpZWW1a9cuUScaYmNj
d+7cSU/2C12CkuNahZYtodhBF3O4OpMnTz5//nyBSd1Lj5hzuBlQR40aRcS8
iMAo5rgdly5dEulhv379OoSIcYf46tWrcdNFPS6hiINhLiYmRtBxmUpKShBh
kdaBe3p6wn+mr4E0MTGJjIwUQ3h9fHxUVVXpBhEawycnSY2EQBfzsmXLKisr
W1paFphFn4g5EXO5cOXKFRcXl+bNm/PdDkNDw6ioKJZGoDPwQocNGyboVPr1
69fLtBby4tu3b8HBwaNHj2Z80a2oqIhnH4paYPogDAorVqygu9DQYTs7O4wI
iHpEKlhcXJyHh4eg/Ansn7VSy9WrV6HnzZo1y280FRUV+DwBAQEFZjMjYk7E
XC6sWbOG70bAA4Em9+nT5969e2wsfPny5eHDh4JSs8Iz1NXV3bVrl6wrIkcQ
wnTo0EFQKkgMiyEhIR8/fmT87q9fvxITE3fs2EFf+YMBAmIi6rFBubm5ycnJ
+/fvF5SFQENDo3fv3sV0QVGhkZaWhkjzf//7X367qampeXt7f/jwIZsv+ygN
RjGfOHFiQkJCRkZG4ZS/0CBiXnSgi7mCgsK0adPQk6HSbCwcPnwYfb527dqM
0tGzZ8+TJ0+iG8u6InIEQo0Ah3GygNJkU1NTLy8vxpRcEF54gG3atKG/nho4
cODFixdFnaDEXXNzczM2Nha0C2nKlCm4ucV6TVEhsHfv3s6dO/MuWEKU1KpV
q1mzZhWYt4FRzBs0aDBo0CBJzj0vmhAxLwpARs6fP0+XIIi5SIewI5xnFA2K
bt26Qe3j4+NlV5EiwpEjR6ysrOrWrcvYDhjU4GPzzYc+efJk+/btUHLGr8yY
MUPUMjx9+hQqhLGD0SB89QEDBgjKl07g5eDBgxYWFryp4ZSUlNq2bYuRt8A1
+ZGRkfb29nzpdPBP/BC/KpzyFxpEzIsCly9fbteuXZUqVfhuhHTFnDqGvjQc
WIMIOjY2tl+/foztoKKignbge920cuVKTU3NChUqMH5FDDFfv349nEnGOWiA
hy4xMVGSk0xLD+np6ffu3eM9ahwRFrpxWlpagfP4P378gKeE8Ja38fFP/LDk
TToTMS8KnDt3DqEf312A77F06VKWL1Thb2/cuLFHjx6M0sFLSZ0A5QM6SR3A
IeiMzt69e/v6+r5+/frRo0cYBOkznpUqVbK1tV3CRYwt9suXL2e8br169caP
Hy/SQc+lnEuXLs2cOZPXu4ZbMnjw4D179gia/sgHAZenp6e5uTnvLcA/8cMS
tjqXQ8Rc3uTm5n758iUwMLB+/fp8d2HixIns7SBgFzTLxgdEJjU1tcCZo5IB
unGHDh3oR/pSNGnS5MSJE4h91NTU6L+Fo47hQKTL4W5+/vw5mcvcuXP5DJYt
WxYXsrKyKnkyIlNWr17NGDR17tw5JiZG+Hdxf3GX6XMW1apVw0NXOOUvNIiY
yxcoOdzCjh070vubjMQcN3fy5MmPBJ1DV7KA53b+/HlHR0fGpqhSpQoEwcTE
hPGUFjHEPCUlxc3NzYYL71I6iooVK06dOvXy5cssp7MJFFDsHTt2IFDla082
Yv7u3TsEQfQj7ImY0yFiLiFJSUkDBgzga/+qVauampr6+PiwsfDz58/79++v
WrWKfngQIvoePXrQ5wH19fXDwsJkXbWiw7Fjx7p3784yF6KWlhZUomfPngjk
IyIiRLoQ+r+gjUs6Ojr9+vUT9VA5AgU0mZ76jI2Y4/kKDw+nn8JDxJwOEXMJ
YRRzY2PjM2fOFPg+kALe4IQJExhPsbS3t4+LixsyZAjfz0ubmMMTxlM/aNAg
Afr9D5D969evx8fHozOLuhRZiJiPHTv25cuX6enpMqpjyUZsMT99+rSRkRE9
/RQRczpEzCUhMjJyyZIl9HMWOnbsyPK0CFhwdXVt0aIFnwV446NHj4ZHmpub
6+zszPdbTU3N8ePHh4SElJ7VFDk5OXh4R4wYQd8QxAf8Z1HXk8fGxnp7e+NZ
WLBgAT0jYv369aHkJ0+elFHVSgNiizmCVjwg7du35/suEXM6RMwlAUrO1/Jl
y5atWLFijx49Hj9+zMYCOiqjInXq1Imy8Pv37ylTpqioqNDPtR88eDBL57/E
cPPmTfhpjC1WoUKFylxsbW1FTYfo7+9PX1aaD1x9xEcyqlEpQWwxp8Agy/dd
IuZ0iJhLAl3MlZWVJ0yYcPbsWZa7AgsUcw73QPkVK1bQTxIhYs6LnZ3dfi7h
4eGiBixEzGUNEXM2EDGXC58+fbp169aYMWP4Wl5VVZVlcj/KAn2dhqKior6+
PkaEly9f5n/43r179EizW7duZ86cKQ3n2nz48OE6Fz8/P/prEIrVq1eLahYt
TJldunSpkGND27Zte/jw4ZKdRUHWEDFnAxFzuRAWFgYtpb+/ZS/mFy9e7Nq1
a40aNfgsVK5cedWqVfHx8bxpWhnFXF1dvXnz5tu3b5dZLYsK8JxbcWnUqJGK
igqj5Ioh5u7u7pTZ+vXr099i8d5TjCDr1q2TRdVKCUTM2UDEXC4cPXqUrsOG
hoYuLi7R0dFsLAQHB9PPSmvduvX06dPpFuB+e3p6YviA3873FTc3NxnUr2jh
5eXFKLN4ovv37z+Bixh7PCdNmiRAvxmYOXOmLKpWSiBizgYi5nKBUcxnz57N
3gKjmM+dO1fIV/bs2aOsrMz3ldIs5ghMRF1JzgsR80KDiDkbiJgXMh8/fvT2
9rawsKDH+yzFPCUlZePGjb169aIrsxhibmJiMn/+fJYrIYsR6Nh+fn6U192h
QwdGgRVbzPF0QMnpK0KFgLBr2rRpN27ckHpNSwNEzAvk4sWLTk5OfPkhyxAx
lyXx8fG8+d8oVFVVmzZtumHDBjYW4uLiunfvzmehSpUqsAAXVMgXQ0JCIN30
E4gQI2B8efnyZYlJ2JKcnAyVxnjHqKvVq1dHD2/VqpWNjc3du3dFsowx4vnz
566urvSX5LVq1WrFA31CBCPpihUrcPtKXr4+WUPEvEDWrVtH7+p169YdPHhw
gUfbpKenP336FMEj73eJmBcIo5i3a9cuKCiI5YIHRjFv3759cHDw69evhXwR
Lj08Q/rW5goVKmAgwK1MSkqSUi3lDGIQDFuC8iVaW1tfvXr1+vXr6OTfvn0T
yfKTJ08cHBz09PTKli3LZ3bixInXeYCbxPcB6H+jRo2cnZ3JSkVRIWJeIIxi
jmD//v37BXby6OhoW1tbHR0d3u8SMS8QRjGHD8m7klAIt2/fRjRED/AtLCxY
Nv6MGTMYJc7S0rIELJ/DU49BTdDOfUQlVlZWu3bt+v37t6iWc3NzqVWIfH2+
DPfkGgyRp0+f5v28oBS40POVK1eS9y0iQcS8QBjF3NfXl813z58/T9+HQsS8
QCQUc3RLFRUV+qIUIuYUoaGhjRs3ZsyCWIa75PvatWs/f/4Uw3JWVtb48eOV
lZXpL1js7OwQ1PC9pBIk5vg67uC0adOkVONSARHzAiFiXsicPHly7NixdNeO
vZjzvdfKh72YX758ed68efAP+SzAvXR2dj5z5oxENZQfnz9/3rlzp42NDWP2
8vLly0Ny/f39k5OTxTAeERHh4uJCD4hq1ao1adIk+OT06YaoqCi48QYGBoz3
y9DQcNasWXD1pVH1kg8R8wIhYl7I4PnlazH42BCE0aNHs9yJKbmYA3jg9vb2
NWvWpDuZcD5hp9gl9/v06RP0tmvXroyNQ22PCg4OFsNyZmbmmzdvFi5cSDer
qanZu3dvIUdBoVSQ+tq1awuKFFg+awQi5kJAF339+jW9juw7GBFzMaCLOToV
/Le7d++yXOEgFTH//v37nTt3Fi9eDJXjs0MdNBweHi52HeXCrl27OnXqRF+o
QwF3PSwsTNRciBT37t3DUEtf8QWmTJkC11pIFh246w8ePPD09BSUSp2IOUuI
mAtBSBclYi476GIO9/jYsWNsvovB98SJE9bW1oyy0Lp1661bt7LMtUhx5MgR
RvWrVKnS9OnT4eiKutKjkEHxUMijXOhHyVBoaWn17NmT7+xmlvz8+fPmzZvL
li2Da81nFkMeBojQ0FA2dh4+fAj/nPF9i7OzM0YZOPBiFK9UQcRcCBcvXmR8
a4ouevbsWTYWiJiLgSRifvjwYWiIoIROFSpU0NDQWLFiBfvCCBJzBQUFNTW1
/v37P3v2TNyKFgbPnz9HEFGDi6BmgbsO51m8t0bQWCcnp6pVq9Knm+3t7RMT
E1kmV4R/npqaikGBXrwqVap07dqVZQKH0gwRcyEwivmoUaOSkpJYdlEi5mIg
iZjv3btXSGo+io4dO7q7u7PczokHYc2aNXgiGE3Vr19/4sSJRXY+FF4x3F36
VHI+Kioqtra2aDRR/V4MYevWrVuyZMns2bObN2/OaNzIyMjV1VUkEY6Kilq0
aJGhoSGfKYxEjo6OCC7EW2NTSiBiLgRGMR8/fjyb9bcZGRloBzgnaJD872pr
a+PZZ5mFuxTy48eP5ORkNBFvg6uqqiL6ZhmtsxHzMlxnz9/fn33BPD09tbS0
KlasyGhtzJgx7Mf3wgGFQZHGjh3LWGBUBNXBENmsWbOQkBAx7ONbLE8L3bx5
s6glnzp1avXq1ekH/A0aNOjFixffv38Xo8ClASLmjECuIbkIsRs0aMBXQZZi
DlGysbHh+66ZmdmDBw8KofzFlCtXrgwdOpRvAMVPoOQfPnxgY0FGYh4bG7tz
504TExNGa3p6etCZInUMMfyQwYMHo2CMBW7bti2qg2Dn9OnT4s14yk7Mc3Jy
7ty54+Hhoaury2cKvhDE6vjx42IUuDRAxJyRr1+/whlDPF65cmW+ChIxlx37
9++nN/iyZcvYfDc9Pf3mzZuI+gX5z7xA8OfNmxcdHc3+MOJPnz4tWbLEyMiI
noarDHeTy/Tp06OiotBzJGgAiUC3fPz48TkuKAzdsy3DzXzSpk0bVCQ1NVWM
Szx//pyyj5siKA8AH5MnT46MjBQ1GsXoiQANgQM9IYCTk9PVq1fFK3/Jhog5
IykpKfSpf3V1daixt7c3GwtEzMVAEjHH4w/3WEtLS0FBoUCFwWfwSTs7O6gT
y7LBY0xKStq9e3fdunXpBqE5mpqa1tbWcry/2dnZc+fObcAFhaHLIIA7DZ8c
FUF1WBlNS+Ns2cLp1Yujp8dRUuLUrMnp0IGzdi2H9SAoHllZWZCmFStW0O9m
9erVu3TpAj2XaQGKI0TMGWEUc7g0CEtZnghJxFwMJBHz+/fvm5qa8n23cePG
8AzhrsPNY1yYNHPmzIsXL7Iv4dOnT1etWiVoPhQ6P2XKlNDQULZSKQ3evHkD
fV6zZg0KJuhFEIW5ubm7uztGPVZ2v3/nzJ7NqVAh74+LCwetlJTEQe/dvZvT
s2eeqsfHy7hmeQezzpkzp3Xr1nwVgZ7DPz9+/Dh5f84LEXM6169fRxzasmVL
vqpBK6AY4ln4f3tnAhfT18bxaEGLohQRKVuFShQqlSJEKhGh7Kks2fkrWxRJ
thCljexpoYRQeGXLLlIhkiVLZI2a9+lejWnuvTN3ppma6nw/Pu/n/zL33HPO
Ped3nucsz5GSkrKxsdmxYwevd5o3EMrKyr5//x4aGipYMYcRGcZlBnbBpZ2d
HanEeXp68prboKAgyCfpPIYYtiXv/fv3JSUlIDXCU3Www0swkpOTSY9C4OBB
TuQweLiU7fJlRocODDExRv/+DNJYNHPnMrS0BFgcDrAtiDOxtbXNy8tD+1uY
IDFnBbre169fvb292QoFHmvTpk0tLS3v379PJx3idlno+2B2Cjv/dRcwL6HS
jI2NiQopgmL+8OHDPXv2gJ9FmqCmpqazs/OECRPAI6DZj/ggMTFxAsagQYPk
5eVJcyKGzatAe96PQfe0VFwco2nTCiW3tmYQTd979xg9e1b8K/x5/Fjg5SJC
Jebt27d3dHQ8fvx4DeShToDEnJXMzExwk3V1ddkKBUo+c+bMlJQUmus4SMx5
5e7du0RtBG/a0NAwAvx6boCFFhkZSQzxxBRzMJWXLVumo6NDXB6F3/zvf//j
NUo5DPrwlcH5orr7GFeb7du3X8agGVWGM2CFQsfEE3Rzc6N6LxMNDQ1Qe5ru
5F8SEhji4hVCraHBIB4jKi+vMMhxJYc/GRl8lOLevXs8rYeCQ6Gvr9+8eXPS
Mk6ZMuX69evofCgDiXlV4uPjiaeSxbDND1FRUXRSgEYFTYu4vxeJOWdIxdzK
yiotLY1OBD9fX9/OnTsTNyUyxfz379/Pnz8PCQkhLl/CkKGnp3fs2DGeMlxW
VgbeBIwgxENhTJo0aQJy2hMDLHk+q4YFGHFmzZqFJ0i8o4cIjF9PnjzhYWIZ
LO3mzStUulEjBukKY1HRPyVXViax25lQRzlwdXWF0ZNulhiMV69excbG9urV
i7SMKioqFhYW586do59gfQWJOSvVF/Pz589D0yJeQ4zEnDOkYu7g4EBHycvL
y8FvYntWQUHB1tY2NDSU9ZQ6tGofHx/ibEzjxo3Hjx9/5MgRXkO/5ubmwjji
4eHh7u6ura1NqjY4kJmdLNC8dgEs2ISEBOZTfn5+xKUcNpSVlUePHu2BAUMh
D4UpK2Po6v4V6qFDKX/m5MRo3LhiAZS4cPzrF2PjRoaVVYXOQyIwLvTuzZg2
jW02BsxsGJJOnTpFf5QBPQf7HAZ30siKYLSDn3LixIla3BcqCiAxx/ny5cvJ
kydBE4gh8sBs8/Lyotn74uLiiCYTpDBv3jwUXIIDAhdzMNSptqkEBASAehN3
7oHI8H21DRjqM2bMIE2WFLCZy2kA3ZAqYi0b8N7GGIaGhpmZmfyUYe/ef1b3
mTOcfgmaSTxqAcZ2t26MAQMY0dGM+/cZN25U7Gk0Nq5ITVycMXkyo1Jp8fAC
dnZ2vJ5XiomJkZeXp6rhwYMHN/Cb5pCY4zx79mzIkCGkHWThwoX00yEVc55S
aJjUpJjfuXNn69atRkZGbI8oKSnZ29uDC/b7929e8w95SE9PX758OfHcIikw
cMykgZOTE82DlpaWliEYx48fp7l7tgpQ5LZt/yq5ujrPjz97xmjRgkHcLfPn
D2Px4r/JDh9eYfxXijlU1MSJE8Gcpv8S0Orw8HDiFVQ4ampq48aN4y8ee/0A
iTkOqZhraWmBE51Bb5Xn/fv327Zts7a2Jq6IITHnSk2KOQNzxMaPH0+qCSNH
jrx27Ro+084rjx49AoHSw6AKGy5AJCQkQBjx14G7wUeG/3H69D+zfM4cnh/v
358xdSqnf8VT9vZmVIo5zooVK3h91ebNm7W1tanWQxtyX+NbzD99+nT//n22
lT4VFRV49gxnH030KCwsTE5ONjY2ZqsHKysr+o7b06dPQcnZUoAmBw0Pmp9Q
818PEB0xV1ZWBqP90KFDfJTi69ev0CkyMMaOHUuavgCRl5dfu3Yt/rrq3kw6
ffo/Mec1yExhYcVThoaM/fvJfwCCgKfcvDnj+/dqinl+fj6Y33379iWtEyTm
bBVCR8zPnTsH2sW2N8DV1fXGjRt1LmzCzp07e/XqRZwtr76YgywcO3YMmp9Q
818PYBNzGAQHDRoEng6dqx/4EPMfP36EhIQMHTq0RYsWpJrg7OwcFxdXnRNe
MTExrhjQm+iEi6GPmpqao6MjpOzh4QFOBN85rEKPHn/1VlycwWv4x9jYv8/K
yDB+/iT5wYcP/0aK69dZxdzOzg4ceV47SFFR0caNGy0sLIhxcoYNGxaFcerU
qYYWnpRvMYdWBG2J7WYQSApMmjp0fTko8IEDB4YPH85WA9BIzM3NwXWlub0h
MzMzMDCQuNNg8ODBucI/9VwPYBNzTU3NEydO0Dzcx4eYM7A92/ADqljcUlJS
urq6vO0GqUppaek3jP379ysqKpK+hT9Ar8DGgJS/f/8usBOmCgp/xbZnT56f
PX/+77PS0uRiDjRrxjT7WcVcUlIS/m9CQgJPL4Qv/vPnTxgFiOtTkKAMxsCB
A2ke8as38C3m0IqgLS1evJitJsFWr0NrEHh7IJ46BF/74MGD0GDoBEgEli9f
DvpPvPkXiTkdoMG4uLiwrvSBwQzGZ2RkJNfrb65cuTJ//nziOS+uYs7ANryB
CUd1mVrLli1Hjx4dHR1NP7IiKdnZ2eD6bapk2rRprCHu6aCnp7d27VpmCuAy
COQuaaifBQsWVPwXDJpMy3nCBH7SCgqqePDiRfJ/LSj4l35BAdtlGdLS0ra2
tuAo8erRQ8+Cp4hLXTgNLQ4SeCJubm6sQY+hYidOnAgSx/VE1Z07d3x8fNi2
BFhZWe3YsUPEL9LCefPmTXBwMBg5TZo0YWsGoMC7du3iaZvTokWL2BKRk5Ob
NGkSyFRxcbHwSlE/cHd3Z6s9MIxB2z09Pbm2Q9BJYkdu1arVoEGDQOfpvD0m
JgaUn+pE/NChQ69fv/7x40dBFLQCsPbBWOrMC3PnzhXsDmqw6p89ewaDIBTw
71/h5/fhz+LFAnzRX44f/5t4u3bw/4yNjYnHu+AvYXDhY4Z2+/btGhoaxJA+
vXr1OnnyZA5GQ9h/vnnzZrYLE6FJb926Fcx1cBI5PwuCTzQw/vvvv5rJeTV5
9+5dcnJynz59SPsvT4syYCPl5eVNnz6dLREVFRUUNYImRDEHJd+wYQNYVlzb
IamYz5w5E5ScpgK/fPnyzJkzNjY2pI0BX9PfT7W0xzugV5cvX07lhfv37/Ox
W5IDV69eHTduHH529e9fMY8LrVxJN5XNmxk3b9L65YABfxPfu5eBbd8ldj1F
RUXQ8927d/NalqdPnx47dszU1JQtQQUFhb59+1ph8LQBso4CKnTo0CHWA3GS
kpI9evQA54vrkkSdFnMYzaHUVItfPIn5uXPnwEkkXrOIxJw+RDEHnaG5J4pU
zHkID4hRXl4ODjv0eqrJbZC+pKQkmrcdiSwPHjyIxVi2bBmzpH//bdmyv3rL
YYchK0FBDFlZBh3vNSnpb8pmZvg+cxg9qeZGoCvFx8fzuh4KhvfGjRtBz4n2
OQ442jwlWBfBg7/17t2bWWpwb42MjEDNwDjn/GwdFXPwLkFjwXcm/ehgEIKF
RnNbGjQhcJnBBSYuqWtra0+dOlVgOw3qO7Uu5gzMwzp//jxrX2AFvFddXd3T
p0/zXjgRYt26dcoY4IAz13f+/tuHD4yWLWktgJaXM/z9K6ZlUlK4v/Lt24qD
/5Csvj7zBCgHMZeWlga7iNeDKjAWQ2c8evQo1YmthiDm/v7+SkpKrJPG4JuA
vH/69InrKnkdFfN9+/a1adOG9OYvMWyfALi0NENGZGVljRgxonnz5sTLUBYt
WgTeNIq0TBNREHMGtoyyd+/eNRjETe/woceOHbsCQ6Su+6QDtGro7CYmJsS6
+vejHTu4n+V//rziICfoM531iO/fGf36VSRoaspgmQz/8uVLTEwMXs8DBw5k
yw/Yk3Z2dqGhobzGsXz69GlwcDDpMAEWGv7hwCvhOnFXRyEG7m7RogVNu7TO
iTn4GjBADx8+nPRaMSi4i4sLFIr+PoF79+6R9g5gJf2JxwZPYWGhq6srWwXW
ipizgi8OUjF79myQmh8/flTzLcIG7NVCjJCQEOIxCpx/vy4rq5hsadyYoaLC
HtsWrPGbN2HQrTDIXV0ZdJYpwSKytKxQcvg9tVUDek6aK3CRUlNT+Vi4hJKC
tUYVl3jixInV3JsksjQcMS8uLk5KSqKKOAdGl5GR0YULF+gnCM0MvHJifI+m
TZuqqKgEBgYKrSj1DTDDiN6xiIt5ly5dxo8ff5FqJ57IEBYWZofRp08f0niD
YqxijpOaWrHnREKi4kQnqPecORVXVCgoMJSUGDNmMGheOQeCaW5ekQi3C3Op
xBy0xcLCgo/pkdzcXJAmquhkSMxJqUNiDo7Vtm3bzMzMqIwTsAzBceYp/Onu
3bvBQySul/Xt2zcyMvJxjdzAUj8g/SK1LuZ79uwZgqGvr08qg7KyskuXLk3B
oHurZo0AZkZGRgaeMarLlXA0NTWhgCRJgIl+6RIjOJixYgUjIIARFVVhltM7
cFEB+LYDBlREwU1PZ/+n798ZVedvDxw4AP2IKja7jY3NqVOnXrx4wVMN/Pz5
c+PGjdATifFbLC0t4+PjoWZgIK5zB9U50xDE/Pnz54mJiVSR1lRVVa2srI4e
PUo/wZcvX0JjIJ60As8OfEOwNBraIeJqQvpdal3MP3z48AwD0ifd4iIuLq6s
rNwRY9WqVdV8nQC5d++era0tnjEO18mJYZNFUEABv/7Ll4qwtzo6DNKUwbyv
GmQYOktmZibVhgRQYygFr/tCy8vLi4qKYmNjtbS02BKEIVhdXR3SBNP9Eunt
G3WWhiDme/fuhc8nJydH2lrAdHnw4AFP53rAlgCThjjot2/fPjo6Gsz7Mmz/
FYImpN+FjpgXFBRERETY29uzPti9e/f58+cLcAIEtJF0PZQVY2PjDRhRUVG1
tX0RJBHPA0g08TYlYvV6eHgIfnPO588VK55WVgzSuW6QdzEx4g1EX79+3bdv
39ixY6kOxsInhg/NdX8dG/n5+Vu2bAErjjT+uZKS0rRp0+Li4ni4hkm0qd9i
Dl8zNDSUaELjtGrVavz48QcPHuR1z0lISAjpEqqGhkZd37pWKxBrsmnTpnp6
eufPn+f84NWrV0Fj2TYmOTs7v3nzRuD7iNatW9ccA/wv0q+Po6+vf+HChS+V
gEwJLHYKASjjFxYCAgKocsVasXgpnJycBD/ogEVkZFRxCQXVdhFwl9q3p3o6
LS0Nao8qIhmM0TC487HiDLYcuCdU6wXgwuTl5dWPXWf1UsyZjfzEiRNU9zOC
AvTt25dmoHIm0DGhe8JwT+zO0Ah79uyJLiLkA+LXgUE2MTGRa8RCcKWTkpIm
T57M+iwMqaBUycnJgs3k3bt3YzCWLFnCIVC5oqLikCFDxleycOFCmvcC8EFC
QsJ4Fqh2yLMC1i9eClDO77yGRuTMp0+MPn0qbg7t2rXiviHWP/A3mpp/L5Kj
vo0OhmD46FRxiUGXwMbeuXPnT6pAXhTk5ORAea2srEiTBW961KhR9eNwX70U
c3Cd8OYNX5Aqgj0oAOgArxcQQMOAAhoaGhIdNzAIoXNVJ2Jqg4X4dTw9PW/e
vMl16QHG61u3bi1YsID1WRUVFTDX+YtGTodr166NHj2a5nVCoBXbtm27RAZP
kUVh2ALDgy0FNzc3OnkAVwLMDFMMAQYlqMLnz4xevf6F0uLwh1uwcfhw8PmI
V+jiWFtbg33O63wLo8In2NSrVy8qNcDP93GNAiSyQPMAL5W4v7dOizl8juvX
rxPDpLDSpk0bExMTEHyeUi4rK3vy5ElISEjnzp3ZElRWVobmd/DgQSEVqt5D
+o2GDRvGNUzW7du3waxiu4B75MiRQo2oX1JSkp2dPW/ePA5tjEmTJk1A9ruT
sXXrVvovTUlJMTY2ZkuBagcIG5qampGRkQ8w+LlOjg7h4bSUHP5ERHBOCT4c
fD74iKRlUVBQ0NbWjuCWCJHCwsLY2Fh9fX3SZGHsMDc3r7tu9enTp0HTQIjY
ylWnxRycR0tLS6phHQfMqnv37vE6Cv/48WP58uXQL4hHR0eMGAEjSD3b5lST
EL8RCNeqVau47ve7fPkyWzh9MWyXaQ0saYF96Inh4ODAX6xyMDJ30AZMR2KY
Qc6A6Lm7u0MO165dW7euOS4tLY2OjnZ0dKSazrK3t9+3bx+v+xVfvXoF9vmg
QYNI58/BaJ8xY0ZiYiKdy1BEjSNHjhAboYGBwaJFi7he7Q3+b3x8PFsDU1dX
nzRpEtRGzeSfDbCXTpw4MXPmTNKd5BISEiDyeO8DE5pmiHImd+7c2bx5M/Ga
KiUlJbAMo6Ki6scCSm1B/F4bN26ksyOoFsWcyaVLlyAP4hhUt8bXDI0bNxZn
AaRJsIEWa5irV6+CHEGhSGtVQ0MDvBVeOzKwf/9+eXl5qiVsGGFzc3PLMIRR
KCFBKubLli2j8yyYTMQDVsOHD3/58qWws00Er/mnT59SbVWFDycrKwuSy3f6
gYGBpClDLwY9EWxxGiDEioVx09vbm+vSoSiI+evXr48ePbpnz56QkBBiFNaa
BMyVPSxcvHiRD60THd6+fRsbGzthwgRS4QVDetiwYbt27eLVkAYnJSIigurU
iZqa2rhx42AcnDNnTh2Kklc/xPz69eteXl5Q+c7Ozu3btyf9QOBY7d2798mT
J3ykDyUFVWENEcwKEnOBQKzYtm3bjhw58mrV0yVEREHMmcCg7+vrq18VbW1t
qgMOAgFczo4dO+LvAnem5kstbI4dOwb2OdV8y8CBA1NTU/nYdQCOto6ODtV6
qBgWJHPdunUgGqIffodR98UcKhmq2t/fn0NngX+C3hQUFMRH+uCigrUP5hZx
jFBSUsK7j5OT0507dwRetIYG8cOBXQQVyzXIkkiJOQOL2ne1KtDL6OwY5Bt5
eXnQHPxddejiXfqAfQ4WsqOjI2nxW7ZsCVIfGhrKa7L5+flg9hMDKzERFxfv
1KmTm5tbnbjzsa6L+bNnz2bOnAkVDsYJ1Rfp06cPuMC8BrrH+fTpE9SGlpYW
ccXTwcEhIyMDus+9e/cEchVjA4f44caOHXv8+HGup1pETcyJvHnzZsOGDZOq
YmVlRXWHAmdAuNiS8vT0BOe0tkspdKKjo8FTo9rYYGdnd/jwYV67+bt37wID
A/Fq1NPTI025S5cua9eujYyMjIqKEs2rMMHgOX36NDQDYosSfTEHaxy+LFSv
n59f165dST+Brq4u/o0CAgJ4DYmMc/fu3e3bt1PZVDCI1OnZSFGDWMOSkpLd
u3fnulVM9MUc2smvX79+VCUuLo5qSpAza9as+UGgbi3V8UdpaemNGzeoIipA
a+nQoUNCQgJPabJ+muXLl5OmDPZ506ZNwZyTkZEJCwsTUumqQ05OztChQ6Wk
pIjLxKIv5hEREXJyclC9UMnMq1KIpcC/EXws/lTX398fXkGVPhJzwUKsYVtb
2/DwcK62luiLOSngVIIyBPFOQzDCqXj//j2Y3xMmTCA97w9iC21m9+7d/O0Q
BkcbBkpiW2ICUgn+FFjyojaXBf4C8XYPbW3tFStW0FnOA7sCjF41NTW2FIQn
5n/+/Dl06NB8jEGDBnGIjAHm3KpVq2jeyU7KgwcPIAUqG0BdXX3hwoV193CB
aEKsZ5rR4OuomCP4JjExUV9fnyoel4mJSWpqKn8Ho2AU8PT0bNeuHVUUF0BL
S+vIkSNPMEQkMiqpmNvY2NCcdJo7dy7bs+DmtG3b1s3Njb85DSLgOb5+/fpJ
JSCwo0aNoqphMSxkVhcMd3d3nmKSs/L79++CgoKdO3eSTs3BCNK6dWsnJyeR
ilxdPyDWNhJzBCmgMGlpadANSXVAUVERzDCwz/lIGbz4e/fubdiwge1AMSty
cnK9e/e2xOApaLbwELiYKysr+/n53b17l9cYOFR8+fLF19fXshILCwsONQxM
nz79HAbkge/zO9BOli5dCuLAeiMqk2bNmi1ZsuTmzZtoxVPgEGvbxcXl1KlT
XMdlJOYNk3379g0bNowqmoGtrW1cXBx/2x5AQMA+Hz16tL29fYcOHThoDjSz
oxgZGRm1eGZQ4GKupqZ28uTJ6messLAwKSkJ6iciIoJz+Ggm7du3t7Ozi4+P
5/ulL168gMfhpWCTU4VuAJt/woQJ6cRrUxCCgFjhsrKyhoaGYINxfhCJecME
vm9mZiZRxHCkpaXV1dX5s5xLS0s/fvxYVFT0/PlzkHQOygNNtBXG5MmTazGU
h8iK+enTp6FvQv2Au0RqHhMZNWrU06dPqxPMMzY2tmPHjvDSli1bUk2XeXh4
wPcSlN+BYINY4UOGDNmxYwd8Wc4PIjFvsHz69OnAgQPOzs6kx0ygI4ONFxoa
yvfEL6g62Hjg8nONZqalpbVgwQIfH5+AgIAanoNNTk4GaSIG8KwVMb9//76f
n59PJWPHjuVwJouV4cOH+2KAP8W3xoIXHxYWBv4Uh4FDU1Nz3rx5Z8+e5e8V
CDoQq33FihXwdbh+WSTmDZyUlBQ9PT0q0ejdu3dqaipPl4ixcePGDSsrq7YY
XAOdgeyHh4e/quT169cCjhhPwMvLiy0P4uLiYAm7uLhABuikUB0xh15WWFjI
LO+uXbuoblgmAqOtsrIyXrF8xMBkAz7xhQsXOB8BA1sdxhfBX5KIqAqx8nV0
dNzc3LierkVi3sABwQR3Huxz0i4M/dfc3BxEhu/0P3z4kJaWlpiYmJCQQBX6
iUnTpk0NDQ1tKwHpEPbELFHMlZSUwCq+du0azXGkOmIOJu6oUaOY5YWhk8NG
IDa6du26efPmRIzqC+zu3bstLCw4BC+FUWbZsmVXrlxByiBsiJUPruvUqVNv
3brF+UEk5ggGdievpaUl1XyIjY3NKQxoLdXZTxgcHDwUQ1dXl8OpcybS0tKL
Fy8+VZX//e9/1fEU2CCKebt27U6cOEHn2YKCAhgH7ezs2DQWrHqq4wzPnz9n
LQu8XVJSkms94IDSmpmZDa1k3rx51YyTANUIlYnnhOpiUBUVlYEDB8Lrxo0b
Bz+uzusQNCF+heXLl4PjxjXGERJzBAPr15mZmUOGDCHt0XJycuoY0Km5mgcc
ACv9OUZQUBAINVf5aty4catWrdSrAiPL7du3BVXw6oj5kSNHunTpwjZDBaMP
iDyVVR8REcFaFvAC6Md87t+//4ULF55XAi5VNbcAQTVCZeI5oZpns7a2hoEJ
Xvfy5UukCTUD8SvAZwLXiav/RSrmBgYGvr6+DfmwZAPk69ev+/btGzt2bIsW
Laj0RFVV1cPD4+TJk6VU903TAwaOFStWLF261M3NDZSEpprhtG3b1tPTc31V
4uPjeZ1dv3//fmBgoImJCVv69MU8PDycuFbo5+eH/yuYzTt37mTLp62tLU+F
FcNumVmKERoaKqhbrv78+ZOUlATVCJVJ9V4FBQUnJ6fo6Oi6eNVInYb4LZo1
a4Zfc8/5watXr0JrYYuEJiUlJS8vD05xjeQdIUJAg4FmQ4yMxwoIfmFhoUB2
hj99+tTOzk4BgzTIAE0gEUiqmAIYp4jhd8BIJr4R/kZbWzslJYVztvFb6Xfs
2EEU85UrV+IvBbsdxgU+ygJ5UGBh7dq11a9nVuDDvX37lurWbxxoALq6uuic
fq1A/BwTJkwAA4NrnGoY65OTk6dMmcL67IABAyIjIx8/flwzmUeIDtBgoNlA
4+HQ0zt27DhmzBgw7ar/upKSkvPnzx/AcHBw4EP6cNq3bz9q1ChnCtasWUO8
wJpUzKFcYORz3ccCA4e3t3ffvn2JsadAA/GXmpmZ8XpNIQ6MlQdYuHfvXvXr
mRXo72Bya2hocMgD5D8xMZGPKPeI6kP8HOBD3bhxg+ty1efPn8HnnT9/Puuz
Q4cO5e8Cd0T94NChQwMw9PT0qEINQwO7iJGVlVXNWRec8PDwASxwVhuegFJE
R0dfrMqyZcuIdvX06dMv0iA0NFRLS0tQ2evUqRNrwffv31/9ymTj9+/f8Jnw
zM+aNYs0GzD0QEXheYBBROB5QNCE+Glat24Nmsw1YNqtW7fAImIL9YBf4M73
LYGIus779+8fYsTExHTr1o2070MD08GYO3cur3e7k/Lu3buHLCxYsKD6OsmU
KRBMnaq0bduWGG9QRUVFhwakt9LzzX///cdacEFNjLMCRh0YbHjmqfYsde7c
ed++fXgeavFALoL060ADBgOb84N5eXn+/v7m5ubExzdt2lQzmUeILM+ePVu/
fj00Dw6bLsCcgyYk8OXys2fPzq4KmJTdu3fnSy9FBair2QSEt5cePl9ERMT2
7dvhI1IFWsGBT+zn5wdqIKScIOhD+oHoiDnOzp07iY8jMUfg7N69W1JSUgKD
StVXrVr1B0N4N32Ul5e7u7tLkCEuLk5/j1/NAGY/MZ9gHgupctgqCv8W8fHx
HParQI0xM1adc2EIwUL6sZCYIwTCo0ePQjFWrlwJjYq0sRkYGEzH2LJli/Cc
9EuXLoWSMXPmTKHe+s0Hurq6AQEBbPnMyMgQUs2wcvz4cfxbWFtbc1iE1dDQ
WLFiBZ6xrKysGsgYgg6k168jMUcIlpycnMmTJ3fs2JHqBjEx7GzLiRMnMjMz
79y58/Hjx5rJWGpqqpWVlUFVwCgFmxNy27VrVwFOcYthk/BaWlrq6upgfqup
qRmQ4eXlxffFEHzw48eP7OzsTAz4RpzzD9mGzE+aNEk0b2Vt4Fy7do14+QgS
c4Rg+f79O5hwq1ev5nB+U0FBQU9Pz8jIyMLCguuGbUEBo8atW7euVWXWrFlg
rvv6+u7evVuAe2PEsFgZUVFRPj4+UlJSCxYsuEbGkydPBLLJhyZPnz51c3Mz
wuB8dYUYtpUdnKyHDx+iQ52iibu7O9snQ2KOEAZXrlyBxgbmn6OjI4cpWTCG
Z8yYkZycXGP2ORvwak9Pz6tXr4Kuent7TxYca9asefbs2aVLl6CAtRsPFooW
GRkZERGxbt06cEA4aziIPJh8kH+QfRRoRZRBYo6oGcrKyn5igJVuZWVFJR2N
GjWSlJQcOHDggwcPaiWff/78gUxCbsvLy3/9+vVTcIDJDWni9QBvqZXS4YSH
h8vKyoKl3aRJEw43O+Pg3wIvgvDWqRHVB4k5ooYpLi4+fvz4lClTOCw+guk+
ceJELy+vefPmVeeaeAROenq6FwswmHLVcGtr6y0YsbGxInKJNoIzRDHv0KED
Huqfq/Fw8OBB8NHYAuMjMUfQ4ezZs8bGxtB+wHjgoOqgOatXr85mobamX+oc
YEUXFhbilbZ8+XLO0s0KGO2amppbt26t7RIgeIMo5tLS0np6eitXruQ6HIPg
nzt3ji2kGxJzBB2KioouX758/vx5MPxMTU2phKVRo0Yg+ANZ4O+O0QbIly9f
1qxZg1da586d6Ys5DLJQyVzvjkSIGkQxBzPJzMwsMDDw8+fPnJ/Nzc09fPjw
4MGDWR93cXFJTk6uye1ViDpNcXExNLYBAwZQhXNhAxrYERbQVmcm3759u3Tp
ErNmwL/u378/nSoFZ9ze3n5MJQEBAcj9qYsQxVxDQwOMpZKSkvLycs7PQmtR
VFRkCyInIyNjaGgo7Hu7EPUGaGbQ2I4dO0YzRDk0MEUWYCCo7RKICgUFBePG
jWPWTMuWLTlcssyKo6Pjs2fPPlQCJj3Xvg+f7MSJEz4+PjNmzJg2bdr69etB
NKp5hxGimpw6dWr27NkwNDO/LLQBZ2fnAwcOfP36lfOzmZmZa9euBelmaxvg
06WmptZM/hH1A3Dqd+zYAc1pxYoVenp6dCQIB7xIbxZOnz5d20WpIU6ePOld
FejIPE2njBgxYi1GfHw81zvcmXz//n3jxo1KSkowXowcOXLWrFkg5r169RLD
5sRsbW2vXbsm1IIjOHD37l2iO+bg4EBnqgRG8JkzZyIxRwiKb9++zZkzpx0L
NKdfcDw9PQsI1I9DLh8/fmQt1NSpU+lXC660YKexVmxERASvebh165aqqmrv
3r1h0GTbppiYmMjcC+Hi4iKQW0gQvILEHCE6/Pnz5/bt2ycqAYkYOnQofcnq
1KnTiKqA9VgPzPXfv39v27aNtVy8nk6VkpLy8vI6wQLX2yHZePnyZYsWLaZP
n041CRMdHc18nZOTkwCKjeARJOYIUSY4ONgGQ1dXV0JCgicFA8TFxcHUTyID
7MyaPDtPh3fv3p0/f56Y1YSEBLadBjRRUlIyNzeH2rOzs6vmsVPQZzk5uQ0b
NnCIzcI6RRYXF1ed1yH4AIk5QpT5+PFjPkZQUBCH6C5UNGrUSFFRsQMZHh4e
orZt49y5c3379iVmtX379jxNNzExNjZOS0uD2nvx4gXXVTAOlJSUSEpK4mnC
V7h58ybpz8D4Z7562LBhfL8OwR/VEXMgPj5+6tSprNE2wBiYNm3a8ePHeb36
HIHgABjSK1euXFYJNFH+rstk0qNHD29vb38CMGo8fPjw5cuXoaGhNE9Dc6as
rCw5OTkiIuL169f37t0LCAggvhTH1dWV7RQer4ApNWvWLGYthYWFCeQSIsg2
61sgZdKfrV+/nvkbGICq/14ETzx48ACPYMwaqH/EiBE5OTk/fvygk8KdO3f6
9evH1qhGjRoFPqOwM49osJw4cQKEq0UlYLhyCLHLE/Ly8qCBIL9aWlpubm6f
qg10BBcXF319/fPnzwcHB9PcMcgVKK+cnFyLqowbN66wsFDgtQ3DEOurYVQl
/RmMR8zfdO/eXeDZQHCmuLg4NTXV09OTdce4mpqavb19bGwsnRSQmCNqHrCc
4+LiDlUCtqKysrJARFJKSgp8VUtLS1D1Ll26jK02Tk5OmpqaLVu2HDx4sJGR
kaAGnXbt2oGoHqrKxYsXheQRMy9w79Sp05s3b0h/AzLCzJ6zs7MwsoHgyr59
+4iTcqtXr6bzLBJzRK1z/fp1kE2zqvC071r0ad68uYGBAbN0rq6ud+/erclK
zs7OzsjI4OCwm5iYMHO7ZcuWmswbggkSc0Sd5uvXrzk5OVlV8fHxEbrCYhw4
cIBT5kpLGXFxjDFjGN27M2RkGAoKDAMDxty54F3wXd6CgoK8vDyR2kJfUlIC
Tg1eIW3btq3OeiuiOghczPX09Pz8/AR+/ToCQZ9Lly7NIcPFxUVNTa0mxLy8
nLF3L0NZmSEmxrCzYyQkMJ4/Zzx9yjh6lDFjBqNZM8bx4zVbJUJk27ZtzAqJ
jo6u7ew0XKoj5uDrmZqakl7CvmbNGmHnHIHgFbDhra2tpSqRlJTkGt+bHzEv
LGSYmlbIeOvWjIsXSX4ASi4tzeDx8I5oUlRU1K5dO7w2Fi1aVNvZadBUR8w/
fPiQmJg4depU4jI9EnOECPL58+fk5OSwSgIDA3kKCENLzB8/ZnToUKHk6uoM
YgSqz58ZI0dW/Cv8CQmpmVILj0+fPpmZmYlhu/oDAgJqOzsNHVIxd3NzA6ub
5j0jUVFRxH2/SMwRos+rV6/YwvIzUVFR6U0DGBqqpAjGdqtWFUItKcm4fZvk
lTNn/lVy+OPvXzPFFCBlZWXPnj27efNmUlKSr6+vqqoqyLijo+OdO3dqO2sI
cjFv27btkCFD0tLS6KSAxBxRR+Eg5k5OTjdoACn8S+77d4ae3l+hXruW/JU6
On9/0KgRg/O60u/fDNFbSQwJCQE3XEJCgjk9ZWhoeOrUqdq92xSBk5GR4eHh
0aNHD7bG3Lp1a5oxFkjF3N7e/tChQ/n5+cLOPwLBH7du3QoKCtLX1ye2fAcH
By7bVCqpsqtk1qy/Qq2oyKDa8h0UVLGtpUkTBuebubKzGb17MzQ06Ben5nn/
/n1iYqKBgQFeacuXL0chE2sX8JtKS0uZ5wIEJeYwdqurq8O3Fnb+EQj+WL16
tZSUFHEB1NTU9M6dOzRNzX9iDvIrIfFXzP/7j9MzoPOkoldWVrHjJT6eMX58
xXYXfP1U5CkpKbGyssKrrl+/fsI4hYrgiYULF/It5o8ePdq5c+fAgQPZUlBV
VY2HlolAiBig1WBGGhkZsbVYaWlpV1fXY8eOffjwgU46SUlJ/25kGDPm32Q4
H9tUpk6tmHiBZ1VVGXPmVNjkdUTMATDImRta2rRp8+TJk9rOUYMmICBAU1OT
dfK8VatWwcHBL168oBksdMGCBUjMEXWCo0ePQvMWI6CgoEBzdgXH29v77+8/
f66YOcGVvGdPfvKUk8PIzGQwY9z17l2HxJyBuTnMarS0tKzt7DRo8vLyYmJi
+vTpw/wiTZo06d69++LFi1+/fk0nBSTmiLqC4MU8JuafWb58uQCyWNfEvLCw
kLUm9+/fX9s5atDk5uYSw+BbW1s/ffqUzuNEMW/ZsuWiRYvS09NF6ugxoiFT
UlKSlpY2b9685s2bszVXLS2tKVOm/O9//6OTDh7s69866ezZ/8RcELFz65yY
A4qKiszK7NGjR21np0EjcDFv3LixnJzc6NGjX7x4IezMIxB0AA/Uzs5OVlaW
uO7p5eX16dMnmvsxwOXs1KlTs2bN/oq5nd0/Mac3384FURLzjx8/VtmBSUHP
nj1Z6xMFaKpFSMVcQ0PD09Pz1KlTXB8/d+4c6Dm0cLYUhgwZwuudgwiEMEhO
TnZ3d+/YsSNbE+3atSu4kBcuXKCf1JEjR3BD9K+Y9+//V8nbtRNMXkVGzGfP
no0PfP369eN82wXbna2ZmZk1lkkEG6RijkMz5EJOTg5zkxITc3PzK1euFBcX
Czv/CAQV3759KygomDFjBlvjlJCQaNWqlYuLC/wrzaR+//4NNueuXbtatGjx
T8yHDPkr5oaGgsmxaIj5mTNnWKsLhkIOPwazjfXHWVlZNZZPBBtCEnNlZeWB
AwdGRkYKO/8IBBXgNjo4OBDvtVdSUlqxYsX169fpX+vw6tWr//77z8DAAA/6
+lfM5879K+ZmZnTzdOYMIyqK8l9FQ8wDAgJYq8vU1JTDj1m3eoIxX1JSUmP5
RLDx+vVrHx+f3r17E6Nm0RTzwsJCb29v0hQcHR1TUlLozLwhEAIHbIlmzZoR
rZS2bdvydK7t4cOHu3fv1tXVZabwV8xPn/4r5pqatBK6dKkiauLBg5Q/EA0x
37t3L2t1zZkzh8OPWTcIgT9eY5lEEPnz509RUVFoaChx1xZNMcc90D179oDB
w5ZC8+bNtbW10U5FRK0gKDFfvXp1mzZtWK9Z/LeV0cKiQn4lJBhc70NPSWHI
yzNWreL0G9EQ86ysLGZJBw0axGGyNDs7m7Vi9+3bV5P5RJBy/PhxFRUVtjY/
YMCAwMDABw8e0EkhNjaW9E5G0POYmBhh5x+BYOXt27eg5OAYSkpKsjVIMzOz
9evXP3r0iH5qXl5ebIkcPXr077/dvcsQF+dylr+khLFkScXxIq7Bb0VDzAFL
S0sFBQWut9QtX76cWSdGRkbl5eU1kz0EB06ePNmtWzeiGSMnJ0fzIMCJEye6
du1KTAHEHIz2L1++lJWVCbsUCAQDW/dMT09nPQqHIyUl1aJFC7BP6Cf169ev
jx8/uru7syVVJeTFkSMVJrekJGP3bvbnnz9n+PoyVFQq9r3cv8/9fSIj5nl5
edBzQRM4bDV88eIFCD5eIeC5PIfCIkSAgoKChIQEsGT4FnNIIT4+npgCmEb9
+vVbuXLly2pcgIhA0ASMw9DQUGtra+KkH7TDsLCwhw8f0k8tLS1twoQJYKVw
EnPg6VOGsXGFDnfrxpg4kbFgAcPRkaGmVhE4a8QIxtmzdN8nMmIO3Lhxo1Wr
VoqKisHBwb9//2b711evXjEv+NDQ0LhPZ6hC1CAguWyNVlpaGjyp27dv07yt
NSIion///sTpd1NTU5rTNQgE34DCnD9/fsSIEcRmDMqzatWqz58/00yqpKQk
MzNz6dKlzDuLmYB2Xb58meSZR48YoaGMNWsY69ZV/Me5cwzqe+3JESUxZ2Dn
hqD7g0XXsmVLZ2fn7du3Hzt2LDw83NPTEz9LC6ba9OnTaV5ng6hJiGIuLi6u
qqo6fvx4miHRioqKLl68SNypiMQcUQMcOHCgW7du+FZwVjp27BgZGQlST/8y
BTDgnZycoPGTHhr98uWLUAogYmKO8/79e19fXwsLC5D0Rhjg9ZiYmKxbtw4d
DBRZTp06BeMs8TgnfLh79+7RTKSwsNDOzo4tBU1NzWXLlvF02g6BoA8I9f79
+0ePHi1GRpcuXc6BncwLYJYTg+VCOm5ubmcEEoaFFJEUc1bKysqIUy4I0eTN
mzf29vZsbdjY2BjaNk2r5vXr19CnwP+CEZwtHXd391+/fqGVUIRgAXkBO0FH
R4dUySUkJLp3786TIQFN/erVq4aGhmxJjRkzhmbMcz4ReTFH1CFIxbx169bw
lzRXQr9//56amjp//nzizLm2tva0adPS09OFXQpEw+HHjx+hoaE2NjbE2RWc
sWPHHjt2jP5VOOXl5VFRUSNHjiRutRW6mPfs+ff6OQSi2kBbXbx4cdeuXVmP
SOB4eHjQTyclJYUY2kgMm4Tfs2eP8PKPaFCAG5iWlsYW64mJkpJS7969eYpV
/vbtW7DJifZMs2bNunXrtmzZMvpLqLQoKmLcvMm4do2Rmlpxnqhx479HSufP
rzhkBH8P/4puZEPwBXisubm5wcHBzAuhkJgjRBYwofX19VlDarMyYsSIK1eu
vOV6NpOFw4cPGxgYEJ1KdXX1kJCQvLw8Ad9HHxbGkJJiyMlVWOOtW1dEX+zQ
oeJ/4b/hb+Dv4V/XrhXkGxENjNOnTxPDE1lYWOzdu5fm0bkHDx4sXbqUOOvY
uHFjV1fXuLg4FPcYUX02bNhAZZPb2tqGh4fTX6178+ZNbGyss7MzMbV+/fp5
e3s/fvxYqGVBIIQBqZiDUd2kSZPQ0FA6KZSXl0M/8vf3Z0ukUaNGEhISIPLX
r18XdikQ9R4qMQdz/X//+x9PVvTly5f19PSgkRNTCwoKgsaMzqoj6iIvXrwA
B5a4wxDs6hCu8SVYyMzM3LhxI/FgNbixY8aMiYmJQducELzy+fNnsCjmYBgb
GxOb6Lhx4w4ePAiWNk/JXrx4kWo/zJYtW4RUFgSiZgAdJvaUVatWPX36lH4g
6G/fvi1evFhdXZ24ompvb3/79m3hbg9A1DtIDzLgtGzZsnv37v+iYNGjrKzs
1atX+/bt69y5M1uCCgoKWlpaKBggoq5DFPNGjRp16dJl6tSp9ANcgKv76NGj
7du3E+dtWrdubWpqeuTIEaGWAlHP4CDmYB6kp6e/fv2apwS/fv3q6+urp6cn
IyPDluCwYcPOnj1L/0IiBEI0OXnypKOjIxjVbC0c/gYa/9WrV+nPSV66dAlM
JtIOGBQUJNRSIOoHL1++jIuLO3To0K5du4gTd8rKyiC8ERERvCablZUVHh5O
nK4BI3/w4MEhISFoJhBRD/j58yfYJE5OTmztXEJCQk5OzsPDg/5kCxJzRDU5
ceJE586dW7RoIS8vTwx+1b9//4yMDPoNksmWLVsUFBSICYKhfu7cuW/fvgmj
LAhEzVNaWpqYmDhz5sw2bdqwtXZXV1f6TR3MqrCwsJEjRxLF3MrKatOmTXl5
eUItCKLu8uHDh7179zo4OBCnQYCmTZuCvbF//37Ol8gTefLkSUBAgIWFBVuC
4uLi8C4w8ukfGkUg6gqXL1/u2bMnW5t3dHTMzs7mKXxcdHR0+/btwapnS0pD
Q+PgwYPQGVHYFgQbnz59unjxoomJCZlXJwZWuo6ODq/3EuJXJUJrVFNTI6YJ
jifN/bcIRJ2DVMzbtWs3ZMgQ9ij9HMnPzz958iTx8LWsrKyRkZG/v7+Az0oj
6j7g0JmbmxNvmsAZPXr06dOneb0xHEz9NWvWGBoaSktLIzFHNCiysrJmz55N
1HNg6tSp58+fp+/hlpeXBwcHm5mZEcMigfUVExNDM3A6ot7z8uXL5ORkYpgU
HGVlZSsrq8jISF6Tffz4cVRUFDG8LU7Hjh3t7OyEGOQWgahVfv369fbtWz8/
P2LjV1BQMDU1Jb94hQJwnMGa6tWrF1tSYCapqqpu3bpVeAVB1CGOHTvWpUsX
4qQcjoWFRUZGBh+uXGBgYJs2bYiX1eJMmTKloKAArXsi6jc7d+4kbf/gAkMX
gK5Hvwu8fv169+7dtra2xMvTwdwCPUf2eUMGLAcwuR0dHYmbTMSwe2lHjx4N
1jWvt5U9evRo8+bNxBVPnPbt27u5uZ08eVJIhUIgRIfw8HBFRUXiQU6cUaNG
8Ro769ChQ+3atSPaSGCfx8TEfPnyBa2HNih+/vz5ASM9PZ24kxwH3DcdHZ3k
5GSeUoaGBM0pIiKCdO69cePGMECMGDEiOztbSEVDIESK3Nzcw4cPDx48WFBi
/vz589jY2OHDhxM7rImJiZ+fH6+bzRB1mjNnzozBgDZGteLp5OR04sQJXlc8
wRNcs2ZN//79SU0RGRmZuXPnXrhwAa2/IxoU4KgaGhrKy8uz9YgBAwbExcXx
ccHr/PnzSbutkZHRwYMH0f7zhkBxcfH169e9vLxIWwKOsrIyDPF8hEnJycmB
p4hrNDgdOnSwtbXl9YZQBKIe8ObNm4SEBH19fbZOAY5qp06ddu7cyWuCVGIu
Kyurqam5adMmYZQCIVLcunULFFVFRYWDmFtbW2dkZLx//57XxNevX6+hoUF6
4AiYMWMGqD1PxyUQiHoDOLlbtmyBzkVcvhw2bFhoaChP5nR8fPykSZPat29P
2tesrKx27dqF7gWor5SWlqakpMydO1dVVZW0AYDH54URERHx9etXnhLPysoK
Dg6mWvHs2LHj1KlT0YonAhEVFUVq7UCvPHr0KHRS+knl5uYOHTq0KYaEhARb
ggoKCtHR0T8xUNSj+kFZWdmvX7/gg4KlTXq5jxh2rB7aA39bVcvLy6EFhoWF
kW5BbNSokZSU1MiRI/Pz8wVeNASizkEl5tLS0paWlkFBQfQ94s+fP4N5FoEB
7jZbgk2aNDEzM5uMERMTI9RCIWqGBw8eLF68GD7oxIkTNTU1ScXc2Nh49+7d
8Es+0n/x4sXatWtNTU2JtgHQokUL8AXOnDnDq6mPQNRLkpKSQGOJAbhw+vXr
Fx8f//LlS16T9fHxIU0QZ8yYMdevX0f3h9ZdwLfKycnZtm1b27Ztqb4yGAk6
OjqrV68G052PVzx79mz//v09evQgTbxdu3bDhw+/dOmSwIuGQNRRPnz4cPv2
bbCsSLuMvLx89+7doc/ymixnMVdWVjY0NOQpIAxCpIBms3Dhws6dO4PDRfWV
u3btGhkZ+fz5cz6u3YRH1q1bp6WlJSsrS5q4h4fH/fv3i4uLhVE6BKLucvTo
UScnJyora8mSJbwmmJCQMB1j6NChpEe5xcXFXVxcQM+RfV6HAGUGazk0NHTT
pk1UuwS1tbXxT79mzZqnT5/y8ZasrKw9e/YMGDCANH0NDQ2wPdCKJ6LeAH7u
2bNnV61aNWPGjClTpixdujQiIuLFixf8pVZWVvb48WNLS0tBiTlYVn8wkpKS
iJcciWGrV6DnRkZG169f5y/PiJonPj4eRnwJjMaNG5O2Fnd39z+V8PeWXbt2
cUjf0dHxzZs3fFj7CISoAX1kx44drVq1EsOmJbt06dK8eXNmUwd7hr9gceCx
QledNm0a0ZA2MDBYtGjRzZs3+Ug2Pz8/KiqK9D4LMWy+ZcyYMbMx0tLS+Egf
UTMUFRVBqxs2bBhpvFkcTU3N//77rzrfMS8vz8/Pz9zcnKq1QDs5derUjx8/
BFg0BKJWAMkdNGiQpKSkm5vbkydPmPYJ2LfW1tbMZg+azMfdWwBY+zAcQK9h
60eysrIBAQHPnj3jbzErLCxMS0tLQUGBSgcAcC5ycnJQpDuRAtrbo0ePHj58
mJKSQrxhkwk4We3atZs4cSLfodXANywoKNi3b1/nzp1JX9G6dWsbG5tr164J
toAIRK1QWlpqYmIiLy9P2qR///49ffp0ZuMHbedplzjO+/fvMzIyJk2axNaV
wO3t1q3brFmz+Djpz8CCWoNBBcMQBzEHu27ChAm3bt3iI32EkAAvDxoSjO+G
hobE2PVMwFz38fG5c+cO32Mx2B6+vr56enpUZzyh7d24cQOteCLqB+DDgk1+
9epVDr9xcHBgtv/58+fz96Jjx47Z29uDrcXWoUDPwT7nb74FemtwcLAzRu/e
vUk7rKqqqre39wEM/nYmIwQCyCb+FTw8PKgCbAJt2rSxtbWFDzplyhSeguEz
ef36dWJiIrwoPDyc6lI5DQ0NJycnXkMsIhAiS2FhYbNmzTw9PTn/LDMzk9kL
wJzm7wT9z58/s7OziYEQIUE5ObmFCxfyVYIKPS/G2LhxI2m3BW9dVlZWASMw
MJC/tyCqD5gB+FcAk7tRo0ZUYm5paXn37l34oJ8/f+bDDQTOnTunq6sLLwJ/
kzTsOTB+/Pi3b9/++vVL4MVEIGqFzZs3Q8MOCgq6d+8e519aWVkxO8KiRYv4
e93Xr1+PHz8OFlfLli3ZOpeBgcFSjG3btvG3fwZGHH9/f/DcqVRCDFvJxd8S
GRmJnOsaID8/f+vWrXidU207xBk0aNB6jMOHD/P9ab58+RIdHQ0mN+lKSuPG
jcHHxN+SlJTE98YYBEIEYbWT161bx+GX3t7ezF9269atOi9NT083NTWlmizV
19fnPOfDgbKyMhANVVVVDqdOcAYOHHjlyhVe76NB0ASM6ucYMHZra2tz/hYy
MjJqamrVvxMQD5bLumTPSvPmzTU1NQ8ePCiQAiIQogZ4o8zWDg4pB68zPDyc
+UtJScnq7MgtKipKS0sD+1zgYs7AInts374dhhvOAqKsrGxhYcHHnb8IOsTG
xg7F6NevH+seV1KMjY1BY3Nzc6v50n379sEYTRUsd8SIESkpKXwEkUAg6gSs
W0FAojlstT1z5gxr1/j48WM1Xw0227Bhw4jroWA+bdy4MRGDv+sn4KlFixbZ
YlBFasIZPXp0Igv379+vZqEaMmAJ3LhxA69JqpGaFR0dHfwb+fv78z2v8u3b
N/Cw8JeOHTuW9EWKioowcO/evVuw5UUgRIq9e/cy2/yECRM4/BKMWOYvGzVq
VP14syUlJdnZ2az7ZHDAQWjVqlVbjD179vCRcmlpKRj/rzBY91USkZOTa8uC
j49PNQvVkHn//v20adPwmiTeNkVkxYoV+DcCw4DvG12fPXsGGo6/lMoFMDIy
unDhAloiQdR7wKSZNWsW2C2cV/aXL1/O7B3t27cXyKvhjUePHp00aRLxPBEO
+Ok7d+7kbxc6TnJysoeHR8eOHblqixgWztEXIywsrLCwUCBlrMd8+vTpwIED
vpUsXboUjG3ONayiojJ58mQfjP/973/VzMDZs2fnzZvHwflq0qSJvb09fM23
b98KpMgIRD1g2LBhzD4ydepUAaZ89epVU1NTqkB2nTp1iouL+/LlC9+z9Lm5
udCjW2FwODbOip6eHghFEQY65c0Gfm0E1ExmZubAgQPp1GezZs3w+jc3N79x
44ag8gDDNIeXwreGQTw2Nrb6r0Mg6g0FBQXi4uLMbgK9WICJQ688c+YMeOik
XVJOTs7MzCwoKIjvqxhLSkrS09OPYjg6OtIRn5YtW1paWo7GQOdK2Lh06dLE
iROhZmB8b926NZ36tLa2xusfhsgPHz5UPw/wQSdMmNClSxcOL7Wzs4uPj+c7
TBwCUS9ZvXo1s484OTkJ4xUJCQmgn1TxckHPjx8/Xp35FpyIiAhLDLC9SW8N
IzJr1qxzLDx//lwQxa1LvHr1irUG/vvvPzoOjoSEhI6ODl7b1d92iPP48WM8
D0uWLCH9fE2aNOnZsyf+0tDQUIG8FIGoN3z69Ik5pw1iKxDLikhxcTF0VRgp
SJUB7HNNTc2dO3dW8y3gBTzBgJ7O4TobVqDsXVgICQkRSHnrEIcOHerWrRuz
Btq0aUMVSJYVGRmZjRs34rUtqCnrlStX4nkAj4A0DyoqKtBI8JcWFRUJ5KUI
RL1h5syZTEUVasSq8vLyI0eOgPtMdd/c0KFDgzDwWfTqvCsrK8vX13d+JWPG
jFFUVKSj7TY2NkFVAfXIzs4WVCWIApmZmawFHD16NB31xlFXV58yZQpU6dKl
S/mLt0PK3bt3ISf9+/fn8Gr411WrVqHwOwgEKVeuXME7ctOmTfkLac4r0G3N
zMykpKQ4hO+wtrYG/az+9kgmly9f7tWrVzMM0nt+OdCyZcv9+/f/qMqvX79E
/KYDyB5k8gcZGzZsoF98cXHxZiyMGDGCv5uASCktLcWztHXrVtK3Q+Ns0qQJ
/mp/f39BvReBqGe8e/dOTU0NV/LTp0/XzEs/fvyYlJQ0ffp0qhBJYtjFu46O
jkePHhXUS9+8eRMfHx8ZGbl3714YSngScxATc3PzSVVZvXq1iM+uFxUVbdq0
aRIZffr0oV98AwODbdu2RVYCI341nSYmP3/+3LNnD56lfv36kb69devWixcv
xl8NZoBA3otA1DPA7sVlTU5O7vz58zX8dtBzeHvfvn319PSoTqC4uLhcxcjK
yuLv1gwif/788fPz68sC1ZwPZ7S1tUFerlYlJycH0n/x4sXt27eFGhYGrO68
vLwHDx58+/YNRuRr165dJRAXF0elkHTo0KEDXj9LliwR7DJKcXHxnTt3IIcX
LlwYOnQo5zyMHj1aIHsdEYh6zNSpU8Ww5T/BbkSkCegD9GgQvYSEBCMjI9K+
DFaZPsa0adME6NrjYsvE2dmZD62TkZHp1q2bflWWLVtWUlKyfft2Gxsb/iJ1
0+TXr18rV650dXXNzs4+fvx479699Qno6OhwjZrCgXnz5uH1AzUvwPkuICMj
Y8SIEZBDXV1dYnRNVubPnw/jOFSpAN+OQNQzfHx8xLAwKWBM1m5O3r59u3nz
5kGDBnHYSdilS5fVq1dX/0QhKYcPH56BYWVlxeFKBTr06dNny5YtYG0qKirO
nj17j9DYsWNH//79NTQ04DtOnDiR/vIlB0xMTGawIPAFlJs3b+KZ9/Lywu+i
JUVJScnOzg7Pw9mzZwWbBwSinrFr1y7oNWDOicghaHyXC4cO3qhRI3Fx8blz
5wrp7WUYhw4d4mwocgXPJ0gr/Af8r7gwaYTBfF11so0DA0QZCwJf3oXhGM85
5wzr6elduXJFSHlAIOoT4JVDbxo8ePDXr19Jf/Djx4+UlBT+roDhm9zc3PDw
cM4zqD179vTE2LBhgzAWH8FJCQsL21GJu7s7h/sr6zpNmjRxcXHZwYLwtvzd
uXNn2bJlnG8VEcM2rowbNw4cpTdv3ggpJwhEveHixYtNmzYdPnz4z58/qX5z
+fJlaWnpWjGKgoODu2Ooq6tz2Ouio6Nz8ODBgoICoWYyPT3dysqqOwF4ex0S
+ebNm3fr1o1YCpDWxMREIVVdcXFxVlbWg0q2bNmipKRElUMZGZnOnTtDlmCw
BgdNSFlCIOoT0K0UFBQcHBw4W907d+7U19evsVyxkp+ffwkjMDCQwyYTOTk5
cMb9/f2F6j58/Pjx+vXrlwhcuHDBxsZGONIreAYMGBAfH08sxZUrV4Q3yXb6
9Glw/Uwr0dbW5jA0g4ZHRUVBlsCKeP36tZCyhEDUG168eNGuXTtwY7nuTHB1
dXV2dq6ZXFFx9+5dLy8vGFM4yJSZmRmIQEwlIAU1c3vvnz9/9uzZM54arnFi
BQuYtfC9qDKzefPmmrw7D9515swZDw8PrkvJoPB4DtesWYOCZSEQNAEjE/rO
pEmTuN4R8PPnT2VlZV9f35rJGBUgmCUlJazhv4iAsdecBShd9W9HosmPHz++
ULNgwQKBqjUXJk+eXFxcTJWZ79+/1+SMGXh/+MYkrmuyc+fOxXP47ds3vq+u
QCAaFNCdjY2NJSUlHRwcHCmAf7KxsTExMcG3lBw7dqy2c13B1atXN2C4u7tz
jcXarVu3OXPmLFmyxM/P79GjR7WY7fT09A01SI0d3SUlPz9/y5YtSyqBkYVr
fLOuXbsuXbo0LS2tFrONQNQ5wMQdOXIkT5Ye8PDhw9rOeBXwO9k7YsjJyXHO
fJs2bfbu3fsMo8Zs9YbG58+f8RqOjY3V0tKi06hatGiBf0FXV1d07TICwStg
AvGq5BISEjW8L5EroMmXL19OSUlJTk7mvH1RDIszY2BgMAQjIiKitvNePwEN
x2u4b9++NM+ZTpw4MQXj5s2bggrOgEA0HDjf1UIKeMG1nWtKysrKduzYYW5u
TvN0j6OjYzwL9+7dq+0S1FUeP37MWpOTJ0+mU/+ysrL9+/e3wzh8+HBtFwKB
QIgQxcXFp0+f7tWrF00xUWXBx8entrNfVwkKCmKtSZrWeMeOHQ8dOlSIgUKs
IBAINkAZ9uzZs6IST09PEA062tK3b981LCQmJqJ9FFSkpqay1hXNm51bt249
ZcoU5qfZsmVLbm5ubRcFgUDUDfLy8hwcHJQxZGRk6GgOjrOz86tXr95V8vnz
5wYeDOTPnz+fPn3Ca2PWrFn0a7JZs2Z4/VtYWKCItQgEgj/Af7948WIshqOj
I30JUldXt7e3H1VJUFAQVbyaBkJ+fr63tzdeG127dqVfk9bW1nj9gz0vpDtk
EQhEgyIiIsIKQ19fn0NMXVLMzc3j4uJSq1JfZwnKysoePnzIVtjQ0NAePXrQ
rC4JCYnu3bvjtb1169baLhACgahXgFmYgxEWFsb19AobcnJyGhoanauyadOm
2i6TUPjx48fixYvZCtu+fXv6I6CMjExgYCBe2+/evavtAiEQiPrJo0eP1q5d
u6ASJycnRUVFnrQdB8zOTVXZsmVLHbogHjyL3bt3byKwfv16nm4CxdV75MiR
zCpdtmxZrdxRhUAgGjKXL182MDCQqQTsT3FxcT60XQyLBB4SEvKNmt+/f5eX
l//EEN6K6q9fv/D0//z58/37d6rMHDlyhL9LTsWwAONNmzZlVlrHjh2FFzUX
gUAg6PD27duEhISoSlavXq2hocGfxMEoYGxs7ErNyZMnP3z4EBQUtHnzZiHF
EygtLQ0NDV2zZk1+fn5aWtrkyZOpMjNw4EBpaWn+SqqsrLxo0SJmpcG4gMIb
IhAIkeLx48dTpkzpV4menp68vDx/ikfEw8MjPj4eBN/ExARM2QwhkJ6ebmNj
07179+jo6KVLl/LtZZDSqlUrQ0NDqJZRo0Zdu3attr8VAoFAUPL9+/cnT57c
qSQuLo7XCWQOqKqq6ujoyGPAf+gJAfxeexkZma5du6qpqQnkDlAmMExcuXIF
qiUrK+vLly+1/a0QCASCLm/evAkKCppZlaFDh8rKygpQJEUKSUnJgQMHziQj
PDycw62CCAQCIeKUV+XkyZNg9Na26AoLsOqjoqLKyajt74BAIBCC5Pnz59HR
0TsJbNu2rX///rUtxnTR1dX19/cnliI0NDQ7O7u26xiBQCBqjd+/f69YsaJn
Vbp06VK7czJt27btSYaXl1dRUVFt1xkCgUCIHOXl5Tk5OZerEhMTw/n6aWGz
YMGCy2Q8evRI1K4aQSAQCJHl1atX69atm1B7pKam1nYdIBAIRJ2nrKzs+/fv
JbUHMr8RCAQCgUAgEAgEAoFAIBAIBAKBQCAQCAQCgUAgEAgEAoFAIBAIBAKB
QCAQCAQCgUAgEAgEAoFAIBAIBAKBQCAQCAQCgUAgEAgEAoFAIBAIBAKBQCAQ
CAQCgUAgEAgEAoFAIBAIBAKBQCAQCAQCgUAg6j3/B3BxdGY=
     "], {{0, 162.75}, {185.625, 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->192],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{217.15625, Automatic},
   ImageSizeRaw->{185.625, 162.75},
   PlotRange->{{0, 185.625}, {0, 162.75}}]}]], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
   3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
   3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
   3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
   3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
   3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
   3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
   3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
   3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
   3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
   3.8308187253604937`*^9}, {3.8308187607111015`*^9, 
   3.8308187795649595`*^9}, {3.8308188183311386`*^9, 
   3.8308188320557585`*^9}, {3.830820415543039*^9, 3.8308204574835353`*^9}, 
   3.8308304921560936`*^9, {3.8309720055091443`*^9, 3.8309720425194445`*^9}, {
   3.8310735294868593`*^9, 3.8310735309947276`*^9}, {3.8310804933770657`*^9, 
   3.831080494980631*^9}, {3.831080532194307*^9, 3.831080577105548*^9}, {
   3.831080615958815*^9, 
   3.8310806310856123`*^9}},ExpressionUUID->"5e344ce0-e079-4dc2-9452-\
de9e356bf434"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
        "**"}], "**"}], "**"}], "**"}], "**"}], "*********)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Solve", " ", "the", " ", "parabolic", " ", "quandle", " ", "system"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
        "**"}], "**"}], "**"}], "**"}], "**"}], "*********)"}]}]], "Input",
 CellChangeTimes->{{3.8309720700192027`*^9, 
  3.830972091567849*^9}},ExpressionUUID->"9e7443ab-5d2c-4caf-9cea-\
bdd8964d005c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"**", "**"}], "**"}], "**"}], "**", "**", "**"}], "**", "**"}],
    "*******************)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Nomalization", " ", "at", " ", "c_", "1"}], ":"}], 
   "                  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{"X_par", " ", "=", 
    RowBox[{"Q_u", " ", "\[Union]", " ", "Q_v"}]}], "                    ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"**", "**"}], "**"}], "**"}], "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}], "*"}], "********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "    ", 
   RowBox[{"Q_u", " ", "component"}], "                      ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**"}], "**", "**", "**", "**", "**"}], "*", 
    RowBox[{"**", "**", "**", "**", "**", "**"}]}], "**********)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Assign", " ", "parabolic", " ", "quandle", " ", "colorings", " ", "for", 
    " ", "each", " ", "arc"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a1", ",", "a3"}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "u"}], "}"}]}], " ", "}"}]}], " ", ";"}], 
   RowBox[{"(*", "Initial", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a2", "=", 
     RowBox[{
      RowBox[{"a1", "-", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a1", ",", "a3"}], "]"}], " ", "a3"}]}], "//", "Expand"}]}], 
    " ", ";"}], 
   RowBox[{"(*", "c1", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a4", "=", 
     RowBox[{
      RowBox[{"a1", "-", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a1", ",", "a2"}], "]"}], " ", "a2"}]}], "//", "Expand"}]}], 
    ";"}], 
   RowBox[{"(*", "c4", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"See", " ", "the", " ", "coloring"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", 
    RowBox[{"{", 
     RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}], 
    " "}]}]}]], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
   3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
   3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
   3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
   3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
   3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
   3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
   3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
   3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
   3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
   3.8308187253604937`*^9}, {3.8308187607111015`*^9, 
   3.8308187795649595`*^9}, {3.8308188183311386`*^9, 
   3.8308188320557585`*^9}, {3.830820415543039*^9, 3.8308204574835353`*^9}, 
   3.8308304921560936`*^9, {3.8310735533374395`*^9, 3.8310735535613008`*^9}, {
   3.831073597663201*^9, 3.8310736360486717`*^9}, {3.831073693102762*^9, 
   3.831073693426691*^9}, {3.8310737298083973`*^9, 3.83107373000486*^9}, {
   3.831073978351771*^9, 3.831074021729546*^9}, 3.8315161672564473`*^9, {
   3.831516304012663*^9, 3.8315163083352013`*^9}, {3.8461019353015523`*^9, 
   3.846101935626271*^9}, {3.8461020759095736`*^9, 3.8461020762843637`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"afdd1f30-0577-4f08-885b-9ac7ad035c5d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"a1\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}]},
      {
       RowBox[{"\<\"a2\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", 
           SuperscriptBox["u", "2"]}]}], "}"}]}]},
      {
       RowBox[{"\<\"a3\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "u"}], "}"}]}]},
      {
       RowBox[{"\<\"a4\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", 
           SuperscriptBox["u", "2"]}], ",", 
          RowBox[{"-", 
           SuperscriptBox["u", "4"]}]}], "}"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.831074014633704*^9, 3.831074022522479*^9}, 
   3.831516196017954*^9, 3.846101715445135*^9, {3.846101939360936*^9, 
   3.8461019586481595`*^9}, 3.8461020265058684`*^9, 3.8461020773304815`*^9, 
   3.8461027536312943`*^9, 3.8577918703291273`*^9, 3.857792037643338*^9},
 CellLabel->
  "Out[50]//MatrixForm=",ExpressionUUID->"cfa987a3-77da-4737-a29b-\
c39400988805"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Check", " ", "Equation", " ", "at", " ", "c2"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2"}], "}"}], "=", 
     RowBox[{
      RowBox[{"a3", "-", 
       RowBox[{"(", 
        RowBox[{"a2", "+", 
         RowBox[{
          RowBox[{"det", "[", 
           RowBox[{"a2", ",", "a4"}], "]"}], "a4"}]}], ")"}]}], "//", 
      "Expand"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", 
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.830971398011473*^9, 3.8309714014200516`*^9}, {
  3.830971579667736*^9, 3.8309716394994497`*^9}, {3.8309716882795353`*^9, 
  3.8309716891376686`*^9}, {3.8310785622765307`*^9, 3.83107856366852*^9}, {
  3.8315162034209366`*^9, 3.8315162056888394`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"606cdfba-b9b9-4f78-9cdb-bcf156392e03"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"h1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SuperscriptBox["u", "2"], "-", 
         SuperscriptBox["u", "4"]}]}]},
      {
       RowBox[{"\<\"h2\"\>", "\[Rule]", 
        RowBox[{"u", "+", 
         SuperscriptBox["u", "2"], "+", 
         SuperscriptBox["u", "6"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.8309715841263623`*^9, 3.830971591256996*^9}, {
   3.8309716228602715`*^9, 3.8309716414584246`*^9}, 3.830971937680996*^9, 
   3.8310785671410637`*^9, {3.8315161991886363`*^9, 3.831516206197529*^9}, 
   3.8461017181081305`*^9, {3.846101951348379*^9, 3.8461019623808703`*^9}, 
   3.846102043538207*^9, 3.8461021261171093`*^9, 3.8461027566858377`*^9, 
   3.857791873441684*^9, 3.857792040350611*^9},
 CellLabel->
  "Out[52]//MatrixForm=",ExpressionUUID->"98703685-f31f-47a5-8fbf-\
dc9024fed872"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8309714111933565`*^9, 3.830971451216185*^9}, {
   3.830971565271306*^9, 3.8309715723574486`*^9}, {3.8309716546846666`*^9, 
   3.8309716750069704`*^9}, 
   3.83097190464701*^9},ExpressionUUID->"c0c989bb-d641-49e3-9463-\
92e0132156d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
        "**"}], "**"}], "**"}], "**"}], "**"}], "*********)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Solve", " ", "the", " ", "system", " ", "by", " ", 
    RowBox[{
     RowBox[{"using", " ", "::", "PolynomialGCD"}], ".", 
     "\[IndentingNewLine]", "This"}], " ", "only", " ", "for", " ", 
    "univariate", " ", "cases"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"PolynomialGCD", "[", 
     RowBox[{"h1", ",", "h2"}], "]"}], "//", "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.8220114763323994`*^9, 3.822011544853203*^9}, {
  3.8220120977815485`*^9, 3.8220120991720886`*^9}, {3.8224175725117817`*^9, 
  3.822417605642231*^9}, {3.8308189759655046`*^9, 3.830818984921485*^9}, {
  3.830971905672594*^9, 3.830971906217782*^9}, {3.830972105972385*^9, 
  3.8309721083144045`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"25a31d87-08d5-47a2-85b0-157d4fddd684"],

Cell[BoxData[
 RowBox[{"1", "+", "u", "+", 
  SuperscriptBox["u", "2"]}]], "Output",
 CellChangeTimes->{3.82201216870125*^9, 3.822013465458082*^9, 
  3.822206284488537*^9, 3.822208106072857*^9, 3.822417567541839*^9, 
  3.8302046758738475`*^9, 3.8302047738952107`*^9, 3.8308034580806456`*^9, 
  3.8308189461894617`*^9, 3.83081898888199*^9, 3.830830557226574*^9, 
  3.830831247636535*^9, 3.830891418779205*^9, 3.8309038259377127`*^9, 
  3.830971906747595*^9, 3.830971940483282*^9, 3.831078580599712*^9, 
  3.8315162096225367`*^9, 3.8461017210761695`*^9, 3.8461020473636293`*^9, 
  3.846102128880344*^9, 3.846102759148096*^9, 3.857791876545828*^9, 
  3.857792043435402*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"40d7b47f-22cb-4bcf-b6e9-18a9640d9859"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Note", "::", 
    RowBox[{"_", ":", " ", 
     RowBox[{
      RowBox[{"g", 
       RowBox[{"(", "u", ")"}], " ", "is", " ", "the", " ", "u"}], "-", 
      RowBox[{
      "polynomial", " ", "at", " ", "crossing", " ", "c1", " ", "with", " ", 
       "signtype", " ", 
       RowBox[{"(", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "1"}], ")"}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.822012242352392*^9, 3.8220123016031055`*^9}, {
   3.8220137629651566`*^9, 3.8220137663449154`*^9}, 3.830204611314678*^9, {
   3.8308034303713937`*^9, 3.8308034307478747`*^9}, {3.830830563828965*^9, 
   3.8308305642786016`*^9}, {3.8309724127421317`*^9, 3.830972413462329*^9}, {
   3.8310786007477145`*^9, 3.8310786026878576`*^9}, {3.831078653060213*^9, 
   3.8310786572488146`*^9}},ExpressionUUID->"066fae29-401b-45dd-a1f7-\
044299b21f3a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.82201375427244*^9, 3.822013781443326*^9}, 
   3.830204684141765*^9},ExpressionUUID->"217600e8-4a06-46b0-8bbd-\
828cff98e645"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "********)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Obstruction", " ", "class"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "********)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8220137977736416`*^9, 3.8220138016235*^9}, {
  3.8309719588404355`*^9, 
  3.8309719682296147`*^9}},ExpressionUUID->"90c93e9e-cb43-45ef-ad31-\
7201bff29b59"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Verify", " ", "the", " ", "equation", " ", "at", " ", "the", " ", 
     "crossing", " ", 
     RowBox[{"c3", ".", " ", "\[IndentingNewLine]", "It"}], " ", "shoud", " ",
      "be", " ", "satisfied", " ", "for"}], " ", "+", " ", "or", " ", "-", 
    " ", 
    RowBox[{
    "sign", " ", "and", " ", "it", " ", "gives", " ", "the", " ", 
     "obstruction", " ", "class"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"positiveObstructionCheck", "=", 
    RowBox[{
     RowBox[{"a4", "-", 
      RowBox[{"(", 
       RowBox[{"a3", "-", 
        RowBox[{
         RowBox[{"det", "[", 
          RowBox[{"a3", ",", "a1"}], "]"}], "a1"}]}], ")"}]}], "//", 
     "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{"negativeObstructionCheck", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a4"}], "-", 
      RowBox[{"(", 
       RowBox[{"a3", "-", 
        RowBox[{
         RowBox[{"det", "[", 
          RowBox[{"a3", ",", "a1"}], "]"}], "a1"}]}], ")"}]}], "//", 
     "Expand"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8220123100692616`*^9, 3.822012314136022*^9}, {
   3.8220124677922964`*^9, 3.822012469409795*^9}, {3.8220125073897514`*^9, 
   3.822012555628807*^9}, {3.8220126620767775`*^9, 3.82201266526993*^9}, {
   3.822013130361189*^9, 3.8220131688527403`*^9}, {3.8220132170770884`*^9, 
   3.8220132445879407`*^9}, {3.8220132817842503`*^9, 
   3.8220133920123153`*^9}, {3.8220134255354843`*^9, 
   3.8220134338645315`*^9}, {3.82201347166934*^9, 3.822013474042965*^9}, {
   3.822013524432679*^9, 3.822013532093794*^9}, {3.8220136258982716`*^9, 
   3.8220136277024555`*^9}, {3.82201374714983*^9, 3.822013753313197*^9}, 
   3.822013788078307*^9, {3.822014031433878*^9, 3.822014075695156*^9}, {
   3.82220631903647*^9, 3.8222063571202574`*^9}, {3.831078677138071*^9, 
   3.831078710418872*^9}, {3.8461025367524157`*^9, 3.8461025404934163`*^9}, {
   3.8461025911883917`*^9, 3.8461025928583927`*^9}, {3.8461027053636713`*^9, 
   3.846102733435998*^9}, {3.8461028034194603`*^9, 3.8461028037235403`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"d16bc01b-aad1-4dcd-8bbe-f7616243073c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", "u", "+", 
    SuperscriptBox["u", "2"]}], ",", 
   RowBox[{
    RowBox[{"-", "u"}], "-", 
    SuperscriptBox["u", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.82201314629585*^9, 3.8220131695937433`*^9}, 
   3.822013245727336*^9, {3.822013289268198*^9, 3.8220133035667634`*^9}, {
   3.82201333486157*^9, 3.8220133624509573`*^9}, 3.8220133929135375`*^9, 
   3.8220134343520117`*^9, 3.822013474872828*^9, 3.822013532478073*^9, 
   3.822013590786319*^9, 3.822013629085632*^9, 3.8222063247960815`*^9, 
   3.8222063642079535`*^9, 3.8224176116061506`*^9, 3.830204777634983*^9, 
   3.8308034630756397`*^9, 3.8308189977994146`*^9, 3.83083057221038*^9, 
   3.8308914233044558`*^9, 3.8309038569276237`*^9, 3.8309721153929243`*^9, 
   3.831078711049096*^9, 3.8310910098320255`*^9, 3.8315162131361876`*^9, 
   3.8461022514186697`*^9, {3.84610273452718*^9, 3.8461027635621552`*^9}, {
   3.8461028047035437`*^9, 3.84610281347464*^9}, 3.8577918800875397`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"e64e6a06-5df1-4108-8511-ec999e0ca423"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "-", "u", "-", 
    SuperscriptBox["u", "2"]}], ",", 
   RowBox[{
    RowBox[{"-", "u"}], "+", 
    SuperscriptBox["u", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.82201314629585*^9, 3.8220131695937433`*^9}, 
   3.822013245727336*^9, {3.822013289268198*^9, 3.8220133035667634`*^9}, {
   3.82201333486157*^9, 3.8220133624509573`*^9}, 3.8220133929135375`*^9, 
   3.8220134343520117`*^9, 3.822013474872828*^9, 3.822013532478073*^9, 
   3.822013590786319*^9, 3.822013629085632*^9, 3.8222063247960815`*^9, 
   3.8222063642079535`*^9, 3.8224176116061506`*^9, 3.830204777634983*^9, 
   3.8308034630756397`*^9, 3.8308189977994146`*^9, 3.83083057221038*^9, 
   3.8308914233044558`*^9, 3.8309038569276237`*^9, 3.8309721153929243`*^9, 
   3.831078711049096*^9, 3.8310910098320255`*^9, 3.8315162131361876`*^9, 
   3.8461022514186697`*^9, {3.84610273452718*^9, 3.8461027635621552`*^9}, {
   3.8461028047035437`*^9, 3.84610281347464*^9}, 3.857791880087708*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"1f928024-ae4e-446c-a5db-8cb1459c0c03"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.822013644718952*^9, 3.8220136447287407`*^9}, {
  3.8220138157074738`*^9, 
  3.8220138163327785`*^9}},ExpressionUUID->"1d728a27-b444-460b-b56f-\
cf23232e5280"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
   "Check", " ", "the", " ", "obstruction", " ", "classes", " ", "by", " ", 
    "numerical", " ", "method"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"positiveObstructionCheck", "/.", 
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{"g", "\[Equal]", "0"}], ",", "u"}], "]"}]}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8220137836589537`*^9, 3.822013926222766*^9}, {
  3.8220139992600727`*^9, 3.822014010957013*^9}, {3.8308190006804075`*^9, 
  3.8308190010066004`*^9}, {3.8309721274581356`*^9, 3.8309721790312333`*^9}, {
  3.8309726319439406`*^9, 3.8309726491529837`*^9}, {3.830972684566681*^9, 
  3.830972685242872*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"8790329f-4bbf-4c54-8b62-eb660d63aeb7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.7320508075688772`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"1.`", "\[VeryThinSpace]", "+", 
      RowBox[{"1.732050807568877`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1.`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.7320508075688772`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"1.`", "\[VeryThinSpace]", "-", 
      RowBox[{"1.732050807568877`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.822013854653058*^9, 3.82201387318755*^9}, 
   3.822013934082346*^9, 3.822206372940341*^9, 3.830204781196823*^9, 
   3.8308190018210044`*^9, 3.8308305760088634`*^9, 3.830891426665008*^9, 
   3.8309038642297134`*^9, 3.831078750559389*^9, 3.831091015164399*^9, 
   3.8315162171385584`*^9, {3.846102739748436*^9, 3.846102766303731*^9}, {
   3.8461028077215815`*^9, 3.8461028156497335`*^9}, 3.8577918840228415`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"febf1a53-974d-4b8f-b2ce-613553c7d225"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"No", " ", "coloring", " ", "with", " ", "positive", " ", "sign"}], 
  "*)"}]], "Input",ExpressionUUID->"d3be337f-44e2-4eb6-a6ab-0e85485783b0"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8220140911238203`*^9, 3.8220141546246805`*^9}, 
   3.8309721253265924`*^9},ExpressionUUID->"00a60548-0025-4a9c-8075-\
874aa56de34b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"negativeObstructionCheck", "/.", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"g", "\[Equal]", "0"}], ",", "u"}], "]"}]}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.822013891980226*^9, 3.822013893495463*^9}, 
   3.8220139310470448`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"0e634233-9db6-4946-85bc-43765816edc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8220138941242623`*^9, 3.8220139314811506`*^9, 3.8222063751288157`*^9, 
   3.8302047834303603`*^9, 3.8308305779372416`*^9, 3.8308914292072773`*^9, 
   3.830903867957039*^9, 3.83107875413505*^9, 3.831091018188674*^9, 
   3.8315162199705343`*^9, {3.8461027436288767`*^9, 3.8461027686778355`*^9}, {
   3.8461028101959686`*^9, 3.84610281803349*^9}, 3.857791888731533*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"c2d20778-b95a-4a40-84f8-4b7389b36a65"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "All", " ", "coloring", " ", "satisfy", " ", "the", " ", "equation", " ", 
   "at", " ", "c3", " ", "with", " ", "negative", " ", "sign"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.82201416012579*^9, 3.822014188100292*^9}, {
  3.831078766822884*^9, 
  3.8310787681070166`*^9}},ExpressionUUID->"81ee5404-cff8-4de4-b7d3-\
f81c87272501"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"::", 
    RowBox[{"_", ":", 
     RowBox[{"There", " ", "are", " ", "2", " ", "parabolic", " ", 
      RowBox[{"representations", ".", " ", "All"}], " ", "are", " ", "of", 
      " ", "negative", " ", 
      RowBox[{"obstruction", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8220138845495353`*^9, 3.822013884733748*^9}, {
  3.822013936169846*^9, 3.8220139761974497`*^9}, {3.830972197618864*^9, 
  3.830972202951418*^9}, {3.8309723395922227`*^9, 3.830972393930963*^9}, {
  3.831078773597455*^9, 
  3.8310787737304907`*^9}},ExpressionUUID->"dbfa00c8-fe42-4962-bd10-\
902c0c74b4cb"],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
  "Check", " ", "the", " ", "obstruction", " ", "class", " ", "by", " ", 
   "algebraic", " ", 
   RowBox[{"method", "::", "PolynomialGCD"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.8220137902925863`*^9, 3.822013811950854*^9}, {
   3.822013984231037*^9, 3.8220139943758698`*^9}, 3.8220141991040635`*^9, {
   3.8309722493210897`*^9, 3.8309722736684675`*^9}, {3.830972600329025*^9, 
   3.830972623209281*^9}, {3.830972688099657*^9, 3.830972691453356*^9}, {
   3.8310787944366207`*^9, 3.8310787956940184`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"480c3749-2ee2-479b-ac0d-39d172dc6103"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"PolynomialGCD", "@@", 
  RowBox[{"(", 
   RowBox[{"positiveObstructionCheck", "~", "Join", "~", 
    RowBox[{"{", "g", "}"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"PolynomialGCD", "@@", 
  RowBox[{"(", 
   RowBox[{"negativeObstructionCheck", "~", "Join", "~", 
    RowBox[{"{", "g", "}"}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.822013205923689*^9, 3.822013210139079*^9}, {
  3.822013248488784*^9, 3.822013270081752*^9}, {3.822013315334446*^9, 
  3.822013345638037*^9}, {3.8220134880617027`*^9, 3.822013575878234*^9}, {
  3.830819049024253*^9, 3.8308190621556754`*^9}, {3.830972289348502*^9, 
  3.830972307264742*^9}, {3.8309724631607127`*^9, 3.8309725104812384`*^9}, {
  3.830972551751991*^9, 3.8309725745194387`*^9}, {3.8309727815829916`*^9, 
  3.830972824406294*^9}, {3.8310788023291445`*^9, 3.831078825411013*^9}, {
  3.8461028244375253`*^9, 3.846102825545047*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"7b730272-5c53-41c5-a347-6108ba688f84"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.8220132637636833`*^9, 3.822013270791974*^9}, {
   3.8220133221368856`*^9, 3.8220133652417636`*^9}, 3.82201339584103*^9, 
   3.8220135004891987`*^9, {3.8220135676664705`*^9, 3.8220135952253823`*^9}, 
   3.8220136315411587`*^9, 3.822206380394424*^9, 3.830204787742365*^9, 
   3.8309038745344906`*^9, 3.8309722912713957`*^9, 3.8309723268188553`*^9, {
   3.830972471014518*^9, 3.830972477799181*^9}, 3.8309725109581175`*^9, {
   3.831078815142949*^9, 3.831078826862405*^9}, 3.8461028261791477`*^9, 
   3.857791892884895*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"e5a1a664-061a-42e2-a67a-d0afd0ff68a3"],

Cell[BoxData[
 RowBox[{"1", "+", "u", "+", 
  SuperscriptBox["u", "2"]}]], "Output",
 CellChangeTimes->{{3.8220132637636833`*^9, 3.822013270791974*^9}, {
   3.8220133221368856`*^9, 3.8220133652417636`*^9}, 3.82201339584103*^9, 
   3.8220135004891987`*^9, {3.8220135676664705`*^9, 3.8220135952253823`*^9}, 
   3.8220136315411587`*^9, 3.822206380394424*^9, 3.830204787742365*^9, 
   3.8309038745344906`*^9, 3.8309722912713957`*^9, 3.8309723268188553`*^9, {
   3.830972471014518*^9, 3.830972477799181*^9}, 3.8309725109581175`*^9, {
   3.831078815142949*^9, 3.831078826862405*^9}, 3.8461028261791477`*^9, 
   3.8577918929022713`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"26c0fe36-d0cc-4f97-b020-3970662933cc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Note", "::", 
    RowBox[{"_", ":", " ", 
     RowBox[{"The", " ", "unit", " ", "ideal", " ", 
      RowBox[{"{", "1", "}"}], " ", "means", " ", "there", " ", "is", " ", 
      "no", " ", 
      RowBox[{"solution", ".", "\[IndentingNewLine]", "So"}], " ", "the", " ",
       "solutions", " ", "are", " ", "only", " ", "in", " ", "the", " ", 
      "negative", " ", "case"}]}]}], "*)"}], "\[IndentingNewLine]"}]], "Input",\
ExpressionUUID->"280879df-5c4d-42cb-b538-31efeba4e808"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Computing", " ", "u"}], "-", 
     RowBox[{"values", " ", 
      RowBox[{"(", 
       RowBox[{"u1", ",", "...", ",", "u4"}], ")"}], " ", "at", " ", "each", 
      " ", "crossing", " ", "with", " ", "Signtype", " ", "\[Epsilon]"}]}], 
    "=", 
    RowBox[{"(", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "1"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"u1", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a1", ",", "a3"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u2", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a2", ",", "a4"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u3", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a3", ",", "a1"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u4", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a4", ",", "a2"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", 
    RowBox[{"{", 
     RowBox[{"u1", ",", "u2", ",", "u3", ",", "u4"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.822013683211094*^9, {3.8220142805971375`*^9, 3.8220143225617027`*^9}, {
   3.8220143961589603`*^9, 3.822014397734331*^9}, {3.8220153638368673`*^9, 
   3.8220153659317665`*^9}, {3.8220175439257383`*^9, 
   3.8220175683974934`*^9}, {3.8220225382204094`*^9, 
   3.8220225683231754`*^9}, {3.822022860318852*^9, 3.8220228826481695`*^9}, {
   3.8220232386514015`*^9, 3.8220232643935*^9}, {3.8220237255444026`*^9, 
   3.8220237290889945`*^9}, {3.8308034786112313`*^9, 3.830803514094999*^9}, {
   3.8308035948931723`*^9, 3.830803595201449*^9}, {3.8308305931170845`*^9, 
   3.8308306180792117`*^9}, {3.830891443754506*^9, 3.830891446935343*^9}, {
   3.830900316495221*^9, 3.8309003274455986`*^9}, {3.830900621599616*^9, 
   3.8309006217715263`*^9}, {3.830903931687592*^9, 3.8309039398153777`*^9}, {
   3.8309728654700346`*^9, 3.830972884163364*^9}, {3.8309740600485744`*^9, 
   3.830974105971733*^9}, {3.8310788498745437`*^9, 3.831078866362505*^9}, {
   3.831079451564959*^9, 3.8310794946554317`*^9}, {3.831080879084119*^9, 
   3.8310808793975763`*^9}, 3.8315161672724094`*^9, {3.8315162369672623`*^9, 
   3.8315162371428566`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"07bcdd16-b134-4a0e-9ab0-f7f7d8b38d51"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"u1\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"u2\"\>", "\[Rule]", 
        SuperscriptBox["u", "2"]}]},
      {
       RowBox[{"\<\"u3\"\>", "\[Rule]", 
        RowBox[{"-", "u"}]}]},
      {
       RowBox[{"\<\"u4\"\>", "\[Rule]", 
        RowBox[{"-", 
         SuperscriptBox["u", "2"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.8310794832781715`*^9, 3.831079488361478*^9}, 
   3.8310808805711155`*^9, 3.831103712933612*^9, 3.8315162290845366`*^9, 
   3.8577918995530453`*^9},
 CellLabel->
  "Out[28]//MatrixForm=",ExpressionUUID->"31253338-15f8-4fdd-880c-\
86dd3c27cf2a"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8309748703251944`*^9, 
  3.830974873406271*^9}},ExpressionUUID->"ff1585a1-76fc-4fae-a454-\
ae201f11c449"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Computing", " ", "y"}], "-", 
    RowBox[{"values", " ", 
     RowBox[{"(", 
      RowBox[{"y1", ",", "...", ",", "y4"}], ")"}]}]}], "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"y1", "=", 
     RowBox[{
      RowBox[{"u1", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y2", "=", 
     RowBox[{
      RowBox[{"u2", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y3", "=", 
     RowBox[{
      RowBox[{"u3", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y4", "=", 
     RowBox[{
      RowBox[{"u4", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Symplify", " ", "y"}], "-", 
     RowBox[{"values", " ", 
      RowBox[{"by", " ", "::", "PolynomialRemainder"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4"}], "}"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"PolynomialRemainder", "[", 
         RowBox[{"#", ",", "g", ",", "u"}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4"}], "}"}]}]}], ";"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", 
    RowBox[{"{", 
     RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8308034913872633`*^9, 3.830803564971994*^9}, {
   3.830803607970167*^9, 3.830803641826476*^9}, {3.8308306725780506`*^9, 
   3.830830677014355*^9}, {3.8308307342245755`*^9, 3.830830762083008*^9}, {
   3.8308971541142373`*^9, 3.830897158309978*^9}, {3.8309745889624825`*^9, 
   3.83097467970415*^9}, {3.8310801932925053`*^9, 3.8310802334381495`*^9}, 
   3.8310825010433483`*^9, 3.8315161672794085`*^9, {3.8315162400710883`*^9, 
   3.831516240230052*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"a210dd00-1d24-44f2-8c7e-70bad844afb5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"y1\"\>", "\[Rule]", 
        SuperscriptBox["u", "2"]}]},
      {
       RowBox[{"\<\"y2\"\>", "\[Rule]", 
        SuperscriptBox["u", "4"]}]},
      {
       RowBox[{"\<\"y3\"\>", "\[Rule]", 
        SuperscriptBox["u", "2"]}]},
      {
       RowBox[{"\<\"y4\"\>", "\[Rule]", 
        SuperscriptBox["u", "4"]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{
  3.830974682153558*^9, 3.8309747157861214`*^9, 3.831080203063403*^9, 
   3.8310802349088264`*^9, 3.831080883744507*^9, 3.8310825019392195`*^9, {
   3.831516233322074*^9, 3.831516240961873*^9}, 3.857791904649271*^9},
 CellLabel->
  "Out[33]//MatrixForm=",ExpressionUUID->"0487b625-7389-4fc7-a702-\
f9d24f543403"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"**", "**"}], "**"}], "**"}], "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}], "*"}], "********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "    ", 
   RowBox[{"Q_v", " ", "component"}], "                      ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**"}], "**", "**", "**", "**", "**"}], "*", 
    RowBox[{"**", "**", "**", "**", "**", "**"}]}], "**********)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Assign", " ", "parabolic", " ", "quandle", " ", "colorings", " ", "for", 
    " ", "each", " ", "arc"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a1", ",", "a3"}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "0"}], "}"}]}], " ", "}"}]}], " ", ";"}], 
   RowBox[{"(*", "Initial", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a2", "=", 
     RowBox[{
      RowBox[{"a1", "-", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a1", ",", "a3"}], "]"}], " ", "a3"}]}], "//", "Expand"}]}], 
    " ", ";"}], 
   RowBox[{"(*", "c1", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a4", "=", 
     RowBox[{
      RowBox[{"a1", "-", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a1", ",", "a2"}], "]"}], " ", "a2"}]}], "//", "Expand"}]}], 
    ";"}], 
   RowBox[{"(*", "c4", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"See", " ", "the", " ", "coloring"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", 
    RowBox[{"{", 
     RowBox[{"a1", ",", "a2", ",", "a3", ",", "a4"}], "}"}]}], " ", "\n", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\"\<a1\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}]},
        {
         RowBox[{"\"\<a2\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}]},
        {
         RowBox[{"\"\<a3\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"v", ",", "0"}], "}"}]}]},
        {
         RowBox[{"\"\<a4\>\"", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Check", " ", "Equation", " ", "at", " ", "c2"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2"}], "}"}], "=", 
     RowBox[{
      RowBox[{"a3", "-", 
       RowBox[{"(", 
        RowBox[{"a2", "+", 
         RowBox[{
          RowBox[{"det", "[", 
           RowBox[{"a2", ",", "a4"}], "]"}], "a4"}]}], ")"}]}], "//", 
      "Expand"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", 
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2"}], "}"}]}], "\n", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\"\<h1\>\"", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}]}]},
        {
         RowBox[{"\"\<h2\>\"", "\[Rule]", "0"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
         "**"}], "**"}], "**"}], "**"}], "**"}], "*********)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Solve", " ", "the", " ", "system", " ", "by", " ", 
     RowBox[{
      RowBox[{"using", " ", "::", "PolynomialGCD"}], "."}]}], "*)"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"gv", "=", 
    RowBox[{
     RowBox[{"PolynomialGCD", "[", 
      RowBox[{"h1", ",", "h2"}], "]"}], "//", "Factor"}]}], "\n", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "v"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "There", " ", "is", " ", "only", " ", "abelian", " ", "representation", 
     " ", "in", " ", "Q_v"}], "*)"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.8315176171197023`*^9, 3.831517618097849*^9}, {
  3.8577920158304605`*^9, 3.857792025111885*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"f1202eee-e867-4e70-8bec-7497896a224d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"a1\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}]},
      {
       RowBox[{"\<\"a2\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}]},
      {
       RowBox[{"\<\"a3\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"v", ",", "0"}], "}"}]}]},
      {
       RowBox[{"\<\"a4\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.8577919180842743`*^9, 3.857792052733559*^9},
 CellLabel->
  "Out[57]//MatrixForm=",ExpressionUUID->"6005d470-1501-44f0-ac90-\
6cbe597930d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"a1\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}], ",", 
   RowBox[{"\<\"a2\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}], ",", 
   RowBox[{"\<\"a3\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"v", ",", "0"}], "}"}]}], ",", 
   RowBox[{"\<\"a4\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8577919180842743`*^9, 3.857792052749801*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"881f968a-38e2-42b0-9f16-2bbba91039b9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"h1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "v"}]}]},
      {
       RowBox[{"\<\"h2\"\>", "\[Rule]", "0"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.8577919180842743`*^9, 3.857792052765808*^9},
 CellLabel->
  "Out[60]//MatrixForm=",ExpressionUUID->"0a526292-739c-4ef5-b25d-\
8da498a1092d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"h1\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "v"}]}], ",", 
   RowBox[{"\<\"h2\"\>", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8577919180842743`*^9, 3.8577920527734995`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"2fee373c-363b-42eb-99ec-d14dcf94f262"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", "v"}]], "Output",
 CellChangeTimes->{3.8577919180842743`*^9, 3.857792052781651*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"368e8699-cd9a-4de1-9dcb-74afbbcee08e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", "v"}]], "Output",
 CellChangeTimes->{3.8577919180842743`*^9, 3.8577920527983003`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"c6db29d3-dc01-4999-bfc0-1acd3dc1dade"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"No", " ", "reprepresentation", " ", "of", " ", "negative", " ", 
    RowBox[{"obstruction", "."}]}], "      ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"No", " ", "irreducible", " ", "representation", " ", "in", " ", 
    RowBox[{"Q_v", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Hence", ",", " ", 
    RowBox[{
    "it", " ", "is", " ", "enough", " ", "to", " ", "consider", " ", 
     "Q_u"}]}], "  ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.830891480438572*^9, 3.830891495672224*^9}, {
   3.830897166330838*^9, 3.8308971744890103`*^9}, {3.830897234182925*^9, 
   3.8308973668879185`*^9}, {3.830897809998127*^9, 3.8308978130850286`*^9}, {
   3.83089786462138*^9, 3.8308978886379347`*^9}, 3.8315164999496703`*^9, {
   3.8315170790997515`*^9, 3.831517091070217*^9}, {3.8315172703034973`*^9, 
   3.831517345161625*^9}, {3.8315173787757015`*^9, 3.8315174219538393`*^9}, {
   3.831517462952649*^9, 
   3.831517580041641*^9}},ExpressionUUID->"8bace8c9-cfe5-49b7-b49f-\
af8f39a365c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Computing", " ", "Riley", " ", "Polynomials", " ", "at", " ", "each", " ",
     "crossings"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "RileyPoly1", ",", "RileyPoly2", ",", "RileyPoly3", ",", "RileyPoly4"}],
       "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"y", ",", "#", ",", "g"}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{"y1", ",", "y2", ",", "y3", ",", "y4"}], "}"}]}], "//", 
      "Factor"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", 
    RowBox[{"{", 
     RowBox[{
     "RileyPoly1", ",", "RileyPoly2", ",", "RileyPoly3", ",", "RileyPoly4"}], 
     "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.830891480438572*^9, 3.830891495672224*^9}, {
   3.830897166330838*^9, 3.8308971744890103`*^9}, {3.830897234182925*^9, 
   3.8308973668879185`*^9}, {3.830897809998127*^9, 3.8308978130850286`*^9}, {
   3.83089786462138*^9, 3.8308978886379347`*^9}, {3.8310802472951455`*^9, 
   3.8310802692558184`*^9}, 3.8315161672834077`*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"d1ced5a8-b805-4712-93cd-3418b99f970a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"RileyPoly1\"\>", "\[Rule]", 
        RowBox[{"1", "+", "y", "+", 
         SuperscriptBox["y", "2"]}]}]},
      {
       RowBox[{"\<\"RileyPoly2\"\>", "\[Rule]", 
        RowBox[{"1", "+", "y", "+", 
         SuperscriptBox["y", "2"]}]}]},
      {
       RowBox[{"\<\"RileyPoly3\"\>", "\[Rule]", 
        RowBox[{"1", "+", "y", "+", 
         SuperscriptBox["y", "2"]}]}]},
      {
       RowBox[{"\<\"RileyPoly4\"\>", "\[Rule]", 
        RowBox[{"1", "+", "y", "+", 
         SuperscriptBox["y", "2"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.8308972530011873`*^9, 3.830897257751113*^9}, {
   3.830897311565022*^9, 3.8308973232936053`*^9}, {3.8308973593009357`*^9, 
   3.830897368102521*^9}, {3.8308978796612406`*^9, 3.830897890119808*^9}, 
   3.830903959247327*^9, 3.8309748985991507`*^9, {3.831080257202615*^9, 
   3.8310802700949736`*^9}, 3.8310808863160195`*^9, 3.8315162483205*^9, 
   3.857792062576716*^9},
 CellLabel->
  "Out[65]//MatrixForm=",ExpressionUUID->"7c5e4741-0f01-4222-b0d1-\
06f054715cfa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Computing", " ", "u"}], "-", 
     RowBox[{
     "polys", " ", "at", " ", "each", " ", "crossing", " ", "with", " ", 
      "Signtype", " ", "s"}]}], "=", 
    RowBox[{"(", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "1"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"uPoly1", ",", "uPoly2", ",", "uPoly3", ",", "uPoly4"}], "}"}], 
     "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"u", ",", "#", ",", "g"}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{"u1", ",", "u2", ",", "u3", ",", "u4"}], "}"}]}], "//", 
      "Factor"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", 
    RowBox[{"{", 
     RowBox[{"uPoly1", ",", "uPoly2", ",", "uPoly3", ",", "uPoly4"}], "}"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8308978049375973`*^9, 3.830897861125252*^9}, {
   3.830897901702673*^9, 3.8308979309887996`*^9}, {3.8310803428298144`*^9, 
   3.8310803490402613`*^9}, 3.8315161672904086`*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"94b49c07-30af-4a5d-8411-7d68436f8ffc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPoly1\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPoly2\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPoly3\"\>", "\[Rule]", 
        RowBox[{"1", "-", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPoly4\"\>", "\[Rule]", 
        RowBox[{"1", "-", "u", "+", 
         SuperscriptBox["u", "2"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.830897902496253*^9, 3.8308979331574163`*^9}, 
   3.8309039732643723`*^9, 3.8309749021268024`*^9, 3.83108035110721*^9, 
   3.831080888913986*^9, 3.8315162512866135`*^9, 3.857792069777972*^9},
 CellLabel->
  "Out[67]//MatrixForm=",ExpressionUUID->"9a4e3832-1795-4371-b2b1-\
890415ada72f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Computing", " ", "u"}], "-", 
    RowBox[{"value", " ", "with", " ", "canonical", " ", "sign"}], "-", 
    RowBox[{"type", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], ",", "...", ",", 
        SubscriptBox["\[Epsilon]", "4"]}], ")"}], "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Each", " ", "u_i"}], ",", " ", 
    RowBox[{
     RowBox[{"sign", "-", 
      RowBox[{"type", " ", 
       SubscriptBox["\[Epsilon]", "i"]}]}], "=", 
     RowBox[{"\[PlusMinus]", "1"}]}], ",", " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "j"], "=", 
     RowBox[{
      RowBox[{"1", " ", "for", " ", "j"}], "\[NotEqual]", 
      RowBox[{"i", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sign", "-", 
    RowBox[{"change", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}]}], "  ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"u1c", ",", "u2c", ",", "u3c", ",", "u4c"}], "}"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], "*", 
     RowBox[{"{", 
      RowBox[{"u1", ",", "u2", ",", "u3", ",", "u4"}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Computing", "  ", "u"}], "-", 
     RowBox[{
     "polys", " ", "at", " ", "each", " ", "crossing", " ", "with", " ", 
      "canonical", " ", "sign"}], "-", "type"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"uPoly1c", ",", "uPoly2c", ",", "uPoly3c", ",", "uPoly4c"}], 
      "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"u", ",", "#", ",", "g"}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{"u1c", ",", "u2c", ",", "u3c", ",", "u4c"}], "}"}]}], "//", 
      "Factor"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", 
    RowBox[{"{", 
     RowBox[{"uPoly1c", ",", "uPoly2c", ",", "uPoly3c", ",", "uPoly4c"}], 
     "}"}], "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8308979773402*^9, 3.830898005211241*^9}, {
   3.830898035531198*^9, 3.830898082341016*^9}, {3.830909011806038*^9, 
   3.830909015036646*^9}, {3.831080370326811*^9, 3.831080397709741*^9}, {
   3.831080646653455*^9, 3.831080663304982*^9}, 3.83151616730641*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"5d0cb256-60d5-4aac-8549-38b6c879063f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "u"}], ",", 
   SuperscriptBox["u", "2"], ",", 
   RowBox[{"-", "u"}], ",", 
   SuperscriptBox["u", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.830898083253913*^9, 3.830900346637145*^9, 3.8309040057907963`*^9, {
   3.830909012406848*^9, 3.830909015390012*^9}, 3.830974905485528*^9, {
   3.8310806596173587`*^9, 3.8310806641668715`*^9}, 3.831080823834456*^9, 
   3.831080892248253*^9, 3.831516257137095*^9, 3.8577920740326815`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"2c5de0cd-3a7c-4c57-9bd5-2567c26c73c1"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPoly1c\"\>", "\[Rule]", 
        RowBox[{"1", "-", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPoly2c\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPoly3c\"\>", "\[Rule]", 
        RowBox[{"1", "-", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPoly4c\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{
  3.830898083253913*^9, 3.830900346637145*^9, 3.8309040057907963`*^9, {
   3.830909012406848*^9, 3.830909015390012*^9}, 3.830974905485528*^9, {
   3.8310806596173587`*^9, 3.8310806641668715`*^9}, 3.831080823834456*^9, 
   3.831080892248253*^9, 3.831516257137095*^9, 3.857792074048956*^9},
 CellLabel->
  "Out[70]//MatrixForm=",ExpressionUUID->"223d6fcf-5f8c-4463-9233-\
1971878b48f7"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.8309042065408287`*^9},ExpressionUUID->"c90d457f-c168-4c66-b700-\
245846efbae5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Computing", " ", "Complex", " ", "volume", " ", "and", " ", "Cusp", " ", 
     "shape", "\[IndentingNewLine]", "The", " ", "formula", " ", "is", " ", 
     "computed", " ", "by", " ", "5"}], "-", 
    RowBox[{"term", " ", "optimistic", " ", 
     RowBox[{"limit", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"cvPotential", ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        FractionBox["w2", "w4"], "]"}]}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["w3", "w4"], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Log", "[", "w3", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["w1", "w3"]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["w3", "w1"]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["w3", "w4"]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         FractionBox["w2", "w4"], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["w4", "w3"]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"w1", " ", "w4"}], 
           RowBox[{"w2", " ", "w3"}]]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"w1", " ", "w4"}], 
           RowBox[{"w3", " ", "w6"}]]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         FractionBox["w6", "w1"], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox["w3", "w1"], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["w6", "w1"], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox["w1", "w2"], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["w8", "w2"], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Log", "[", "w1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox["w1", "w2"]}], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["w1", "w3"]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         FractionBox["w3", "w1"], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["w3", "w1"]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"w1", " ", "w4"}], 
           RowBox[{"w2", " ", "w3"}]]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"w1", " ", "w4"}], 
           RowBox[{"w3", " ", "w6"}]]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         FractionBox["w6", "w1"], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox["w6", "w1"]}], "]"}]}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"w2", " ", "w6"}], 
           RowBox[{"w1", " ", "w8"}]]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         FractionBox["w8", "w2"], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox["w4", "w6"], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["w8", "w6"], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Log", "[", "w4", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox["w2", "w4"]}], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["w3", "w4"]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         FractionBox["w2", "w4"], "]"}], "+", 
        RowBox[{"Log", "[", 
         FractionBox["w3", "w4"], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["w4", "w3"]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"w1", " ", "w4"}], 
           RowBox[{"w2", " ", "w3"}]]}], "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox["w4", "w6"]}], "]"}]}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"w1", " ", "w4"}], 
           RowBox[{"w3", " ", "w6"}]]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"w2", " ", "w6"}], 
           RowBox[{"w4", " ", "w8"}]]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         FractionBox["w8", "w6"], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Log", "[", "w2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox["w1", "w2"]}], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         FractionBox["w1", "w2"], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox["w2", "w4"]}], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         FractionBox["w3", "w4"], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"w1", " ", "w4"}], 
           RowBox[{"w2", " ", "w3"}]]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["w2", "w8"]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"w2", " ", "w6"}], 
           RowBox[{"w1", " ", "w8"}]]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"w2", " ", "w6"}], 
           RowBox[{"w4", " ", "w8"}]]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         FractionBox["w8", "w2"], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["w8", "w2"]}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Log", "[", "w8", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox["w1", "w2"], "]"}], "+", 
        RowBox[{"Log", "[", 
         FractionBox["w4", "w6"], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["w2", "w8"]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["w6", "w8"]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"w2", " ", "w6"}], 
           RowBox[{"w1", " ", "w8"}]]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"w2", " ", "w6"}], 
           RowBox[{"w4", " ", "w8"}]]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["w8", "w2"]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["w8", "w6"]}], "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"Log", "[", "w6", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          FractionBox["w3", "w1"], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox["w4", "w6"]}], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"w1", " ", "w4"}], 
           RowBox[{"w3", " ", "w6"}]]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         FractionBox["w4", "w6"], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", 
           FractionBox["w6", "w1"]}], "]"}]}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["w6", "w8"]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"w2", " ", "w6"}], 
           RowBox[{"w1", " ", "w8"}]]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"w2", " ", "w6"}], 
           RowBox[{"w4", " ", "w8"}]]}], "]"}], "-", 
        RowBox[{"Log", "[", 
         FractionBox["w8", "w6"], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["w8", "w6"]}], "]"}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["w1", "w2"]}], "]"}]}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["w1", "w3"]}], "]"}], "-", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["w3", "w1"]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["w2", "w4"]}], "]"}]}], "-", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["w3", "w4"]}], "]"}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["w4", "w3"]}], "]"}], "-", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"w1", " ", "w4"}], 
        RowBox[{"w2", " ", "w3"}]]}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["w4", "w6"]}], "]"}]}], "-", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"w1", " ", "w4"}], 
        RowBox[{"w3", " ", "w6"}]]}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["w6", "w1"]}], "]"}]}], "-", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["w2", "w8"]}], "]"}], "-", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["w6", "w8"]}], "]"}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"w2", " ", "w6"}], 
        RowBox[{"w1", " ", "w8"}]]}], "]"}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"w2", " ", "w6"}], 
        RowBox[{"w4", " ", "w8"}]]}], "]"}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["w8", "w2"]}], "]"}], "+", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["w8", "w6"]}], "]"}]}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8461158160340295`*^9, 3.846115846614623*^9}, {
  3.8461165349983325`*^9, 3.8461166101770673`*^9}, {3.8461166504794116`*^9, 
  3.8461166708990498`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"08200989-49db-4145-8961-ac21727508c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Regional", " ", "parameters", " ", "in", " ", "5"}], "-", 
    RowBox[{"term", " ", "potential"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"regionSol", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"w1", "\[Rule]", "2"}], ",", 
     RowBox[{"w2", "\[Rule]", "3"}], ",", 
     RowBox[{"w3", "\[Rule]", 
      RowBox[{"2", "+", 
       SuperscriptBox["u", "2"]}]}], ",", 
     RowBox[{"w4", "\[Rule]", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "2"]}]}]}], ",", 
     RowBox[{"w6", "\[Rule]", 
      RowBox[{"3", "-", 
       SuperscriptBox["u", "4"]}]}], ",", 
     RowBox[{"w8", "\[Rule]", 
      RowBox[{"4", "+", 
       SuperscriptBox["u", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "4"]}]}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8461166226978183`*^9, 3.8461166426352935`*^9}, {
  3.846116679819282*^9, 3.8461167121111364`*^9}, {3.8461168381625853`*^9, 
  3.846116851098219*^9}, {3.8461168984907846`*^9, 3.84611690663245*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"6d763de6-2808-4b1d-b5b5-c162c228e621"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"w1", "\[Rule]", "2"}], ",", 
   RowBox[{"w2", "\[Rule]", "3"}], ",", 
   RowBox[{"w3", "\[Rule]", 
    RowBox[{"2", "+", 
     SuperscriptBox["u", "2"]}]}], ",", 
   RowBox[{"w4", "\[Rule]", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "2"]}]}]}], ",", 
   RowBox[{"w6", "\[Rule]", 
    RowBox[{"3", "-", 
     SuperscriptBox["u", "4"]}]}], ",", 
   RowBox[{"w8", "\[Rule]", 
    RowBox[{"4", "+", 
     SuperscriptBox["u", "2"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["u", "4"]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.846116708962159*^9, 3.8461168528289146`*^9, 
  3.857792086822857*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"68c1f348-bac2-4faa-acbd-203d9731aeec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Computing", " ", "complex", " ", "volume"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"cvPotential", "/.", "regionSol"}], "/.", 
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"u", "^", "2"}], "+", "u", "+", "1"}], ",", "u"}], "]"}]}], "//",
    "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8461168624950237`*^9, 3.8461168844860725`*^9}, {
  3.8461171807245765`*^9, 3.8461171931625657`*^9}, {3.846117229310318*^9, 
  3.846117234786786*^9}, {3.8461423008637033`*^9, 3.8461423094000025`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"43965974-4cc5-4a30-9284-7e19eda4b030"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"2.029883212819311`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"2.029883212819311`", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.846116872683518*^9, 3.846116885173623*^9}, {
   3.8461171826195073`*^9, 3.8461171935032635`*^9}, 3.846117237725151*^9, 
   3.8577920938509617`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"84fc2cfa-e435-4c07-b122-58ef7176feb6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cuspShape", "=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"w2", " ", "w3"}], "-", 
     RowBox[{"w1", " ", "w4"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"w1", "-", "w3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"w2", "-", "w4"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "w1"}], " ", "w4"}], "+", 
     RowBox[{"w3", " ", "w6"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"w3", "-", "w4"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"w1", "-", "w6"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"w2", " ", "w6"}], "-", 
     RowBox[{"w1", " ", "w8"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"w1", "-", "w2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"w6", "-", "w8"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"w2", " ", "w6"}], "-", 
     RowBox[{"w4", " ", "w8"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"w4", "-", "w6"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"w2", "-", "w8"}], ")"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.8461172802947025`*^9, 3.846117291609458*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"b007dd45-d4cc-4b68-9cd3-db697c7442e1"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"w2", " ", "w3"}], "-", 
    RowBox[{"w1", " ", "w4"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"w1", "-", "w3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"w2", "-", "w4"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "w1"}], " ", "w4"}], "+", 
    RowBox[{"w3", " ", "w6"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"w3", "-", "w4"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"w1", "-", "w6"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"w2", " ", "w6"}], "-", 
    RowBox[{"w1", " ", "w8"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"w1", "-", "w2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"w6", "-", "w8"}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"w2", " ", "w6"}], "-", 
    RowBox[{"w4", " ", "w8"}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"w4", "-", "w6"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"w2", "-", "w8"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{3.8461172930967813`*^9, 3.8577920996571846`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"eaa31f89-2f76-4dda-adcd-c16b57a89aeb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"computing", " ", "cusp", " ", "shape"}], "*)"}]], "Input",
 CellChangeTimes->{{3.857792118373457*^9, 
  3.8577921195980206`*^9}},ExpressionUUID->"8c2939e3-e681-4a43-a8ac-\
3214367718fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"cuspShape", "/.", "regionSol"}], "/.", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"u", "^", "2"}], "+", "u", "+", "1"}], ",", "u"}], "]"}]}], "//",
   "Chop"}]], "Input",
 CellChangeTimes->{{3.846117295165662*^9, 3.846117316252485*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"78040cf3-c999-4bc0-b036-f20f53bd329f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"3.4641016151377544`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"3.4641016151377544`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.846117316697753*^9},
 CellLabel->
  "Out[257]=",ExpressionUUID->"bd59c817-665b-4009-8b63-9f6446486aac"]
}, Open  ]]
},
WindowSize->{630.75, 732.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.2 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9b19c207-b2f8-4b44-8952-3ffcd6589656"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 7124, 176, 904, "Input",ExpressionUUID->"a56f26a3-4419-454f-8b3a-1bcf52fe59be"],
Cell[7685, 198, 156, 3, 33, "Input",ExpressionUUID->"55d5b4cc-929d-40fe-8f49-32930647e37f"],
Cell[7844, 203, 1331, 22, 80, "Input",ExpressionUUID->"93a9930e-dc7b-4276-88a8-53137aa11aec"],
Cell[9178, 227, 60116, 989, 283, "Input",ExpressionUUID->"5e344ce0-e079-4dc2-9452-de9e356bf434"],
Cell[69297, 1218, 974, 35, 80, "Input",ExpressionUUID->"9e7443ab-5d2c-4caf-9cea-bdd8964d005c"],
Cell[CellGroupData[{
Cell[70296, 1257, 3912, 93, 331, "Input",ExpressionUUID->"afdd1f30-0577-4f08-885b-9ac7ad035c5d"],
Cell[74211, 1352, 1545, 44, 125, "Output",ExpressionUUID->"cfa987a3-77da-4737-a29b-c39400988805"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75793, 1401, 952, 25, 80, "Input",ExpressionUUID->"606cdfba-b9b9-4f78-9cdb-bcf156392e03"],
Cell[76748, 1428, 1372, 35, 99, "Output",ExpressionUUID->"98703685-f31f-47a5-8fbf-dc9024fed872"]
}, Open  ]],
Cell[78135, 1466, 282, 5, 33, "Input",ExpressionUUID->"c0c989bb-d641-49e3-9463-92e0132156d6"],
Cell[CellGroupData[{
Cell[78442, 1475, 1202, 31, 103, "Input",ExpressionUUID->"25a31d87-08d5-47a2-85b0-157d4fddd684"],
Cell[79647, 1508, 749, 12, 60, "Output",ExpressionUUID->"40d7b47f-22cb-4bcf-b6e9-18a9640d9859"]
}, Open  ]],
Cell[80411, 1523, 945, 21, 103, "Input",ExpressionUUID->"066fae29-401b-45dd-a1f7-044299b21f3a"],
Cell[81359, 1546, 174, 3, 33, "Input",ExpressionUUID->"217600e8-4a06-46b0-8bbd-828cff98e645"],
Cell[81536, 1551, 609, 19, 103, "Input",ExpressionUUID->"90c93e9e-cb43-45ef-ad31-7201bff29b59"],
Cell[CellGroupData[{
Cell[82170, 1574, 2173, 47, 149, "Input",ExpressionUUID->"d16bc01b-aad1-4dcd-8bbe-f7616243073c"],
Cell[84346, 1623, 1089, 19, 43, "Output",ExpressionUUID->"e64e6a06-5df1-4108-8511-ec999e0ca423"],
Cell[85438, 1644, 1107, 20, 43, "Output",ExpressionUUID->"1f928024-ae4e-446c-a5db-8cb1459c0c03"]
}, Open  ]],
Cell[86560, 1667, 207, 4, 33, "Input",ExpressionUUID->"1d728a27-b444-460b-b56f-cf23232e5280"],
Cell[CellGroupData[{
Cell[86792, 1675, 794, 17, 57, "Input",ExpressionUUID->"8790329f-4bbf-4c54-8b62-eb660d63aeb7"],
Cell[87589, 1694, 1104, 22, 62, "Output",ExpressionUUID->"febf1a53-974d-4b8f-b2ce-613553c7d225"]
}, Open  ]],
Cell[88708, 1719, 183, 3, 34, "Input",ExpressionUUID->"d3be337f-44e2-4eb6-a6ab-0e85485783b0"],
Cell[88894, 1724, 181, 3, 33, "Input",ExpressionUUID->"00a60548-0025-4a9c-8075-874aa56de34b"],
Cell[CellGroupData[{
Cell[89100, 1731, 368, 9, 34, "Input",ExpressionUUID->"0e634233-9db6-4946-85bc-43765816edc6"],
Cell[89471, 1742, 641, 13, 38, "Output",ExpressionUUID->"c2d20778-b95a-4a40-84f8-4b7389b36a65"]
}, Open  ]],
Cell[90127, 1758, 379, 9, 57, "Input",ExpressionUUID->"81ee5404-cff8-4de4-b7d3-f81c87272501"],
Cell[90509, 1769, 692, 15, 103, "Input",ExpressionUUID->"dbfa00c8-fe42-4962-bd10-902c0c74b4cb"],
Cell[91204, 1786, 635, 11, 57, "Input",ExpressionUUID->"480c3749-2ee2-479b-ac0d-39d172dc6103"],
Cell[CellGroupData[{
Cell[91864, 1801, 985, 17, 57, "Input",ExpressionUUID->"7b730272-5c53-41c5-a347-6108ba688f84"],
Cell[92852, 1820, 650, 9, 38, "Output",ExpressionUUID->"e5a1a664-061a-42e2-a67a-d0afd0ff68a3"],
Cell[93505, 1831, 708, 11, 40, "Output",ExpressionUUID->"26c0fe36-d0cc-4f97-b020-3970662933cc"]
}, Open  ]],
Cell[94228, 1845, 531, 11, 80, "Input",ExpressionUUID->"280879df-5c4d-42cb-b538-31efeba4e808"],
Cell[CellGroupData[{
Cell[94784, 1860, 2741, 65, 217, "Input",ExpressionUUID->"07bcdd16-b134-4a0e-9ab0-f7f7d8b38d51"],
Cell[97528, 1927, 1118, 33, 119, "Output",ExpressionUUID->"31253338-15f8-4fdd-880c-86dd3c27cf2a"]
}, Open  ]],
Cell[98661, 1963, 154, 3, 33, "Input",ExpressionUUID->"ff1585a1-76fc-4fae-a454-ae201f11c449"],
Cell[CellGroupData[{
Cell[98840, 1970, 2090, 58, 218, "Input",ExpressionUUID->"a210dd00-1d24-44f2-8c7e-70bad844afb5"],
Cell[100933, 2030, 1196, 34, 129, "Output",ExpressionUUID->"0487b625-7389-4fc7-a702-f9d24f543403"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102166, 2069, 5369, 158, 635, "Input",ExpressionUUID->"f1202eee-e867-4e70-8bec-7497896a224d"],
Cell[107538, 2229, 1141, 35, 111, "Output",ExpressionUUID->"6005d470-1501-44f0-ac90-6cbe597930d3"],
Cell[108682, 2266, 598, 16, 38, "Output",ExpressionUUID->"881f968a-38e2-42b0-9f16-2bbba91039b9"],
Cell[109283, 2284, 847, 25, 73, "Output",ExpressionUUID->"0a526292-739c-4ef5-b25d-8da498a1092d"],
Cell[110133, 2311, 344, 8, 38, "Output",ExpressionUUID->"2fee373c-363b-42eb-99ec-d14dcf94f262"],
Cell[110480, 2321, 213, 4, 38, "Output",ExpressionUUID->"368e8699-cd9a-4de1-9dcb-74afbbcee08e"],
Cell[110696, 2327, 215, 4, 38, "Output",ExpressionUUID->"c6db29d3-dc01-4999-bfc0-1acd3dc1dade"]
}, Open  ]],
Cell[110926, 2334, 1100, 21, 80, "Input",ExpressionUUID->"8bace8c9-cfe5-49b7-b49f-af8f39a365c9"],
Cell[CellGroupData[{
Cell[112051, 2359, 1272, 31, 149, "Input",ExpressionUUID->"d1ced5a8-b805-4712-93cd-3418b99f970a"],
Cell[113326, 2392, 1543, 40, 131, "Output",ExpressionUUID->"7c5e4741-0f01-4222-b0d1-06f054715cfa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114906, 2437, 1284, 33, 149, "Input",ExpressionUUID->"94b49c07-30af-4a5d-8411-7d68436f8ffc"],
Cell[116193, 2472, 1348, 37, 131, "Output",ExpressionUUID->"9a4e3832-1795-4371-b2b1-890415ada72f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117578, 2514, 2686, 73, 289, "Input",ExpressionUUID->"5d0cb256-60d5-4aac-8549-38b6c879063f"],
Cell[120267, 2589, 571, 12, 43, "Output",ExpressionUUID->"2c5de0cd-3a7c-4c57-9bd5-2567c26c73c1"],
Cell[120841, 2603, 1448, 39, 131, "Output",ExpressionUUID->"223d6fcf-5f8c-4463-9233-1971878b48f7"]
}, Open  ]],
Cell[122304, 2645, 130, 3, 33, "Input",ExpressionUUID->"c90d457f-c168-4c66-b700-245846efbae5"],
Cell[122437, 2650, 10898, 317, 1408, "Input",ExpressionUUID->"08200989-49db-4145-8961-ac21727508c3"],
Cell[CellGroupData[{
Cell[133360, 2971, 1151, 29, 88, "Input",ExpressionUUID->"6d763de6-2808-4b1d-b5b5-c162c228e621"],
Cell[134514, 3002, 768, 22, 70, "Output",ExpressionUUID->"68c1f348-bac2-4faa-acbd-203d9731aeec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135319, 3029, 675, 16, 80, "Input",ExpressionUUID->"43965974-4cc5-4a30-9284-7e19eda4b030"],
Cell[135997, 3047, 522, 10, 38, "Output",ExpressionUUID->"84fc2cfa-e435-4c07-b122-58ef7176feb6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136556, 3062, 1221, 41, 104, "Input",ExpressionUUID->"b007dd45-d4cc-4b68-9cd3-db697c7442e1"],
Cell[137780, 3105, 1154, 40, 103, "Output",ExpressionUUID->"eaa31f89-2f76-4dda-adcd-c16b57a89aeb"]
}, Open  ]],
Cell[138949, 3148, 227, 5, 34, "Input",ExpressionUUID->"8c2939e3-e681-4a43-a8ac-3214367718fe"],
Cell[CellGroupData[{
Cell[139201, 3157, 392, 11, 34, "Input",ExpressionUUID->"78040cf3-c999-4bc0-b036-f20f53bd329f"],
Cell[139596, 3170, 403, 10, 38, "Output",ExpressionUUID->"bd59c817-665b-4009-8b63-9f6446486aac"]
}, Open  ]]
}
]
*)



==> computationExamples/7_4parabolicQuandleComputation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    157760,       3416]
NotebookOptionsPosition[    151864,       3318]
NotebookOutlinePosition[    152300,       3335]
CellTagsIndexPosition[    152257,       3332]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Common", " ", "Function"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "h1", ",", "h2", ",", "g", ",", "g1", ",", "g2", ",", "u", ",", 
      "det", ",", "coloringViewer"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"det", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a_", ",", "c_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b_", ",", "d_"}], "}"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"a", " ", "d"}], " ", "-", " ", 
      RowBox[{"b", " ", "c"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Usage", "::", " ", "polynomialFromRoots"}], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", "x"}], "]"}], " ", "==", ">", 
     " ", 
     RowBox[{"2", "-", 
      RowBox[{"3", " ", "x"}], "+", 
      SuperscriptBox["x", "2"]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"polynomialFromNumericRoots", "[", 
     RowBox[{"x_Symbol", ",", "roots_List"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "-", "#"}], "&"}], "/@", " ", "roots"}], "//", 
       RowBox[{
        RowBox[{"Times", "@@", "#"}], "&"}]}], "//", "Expand"}], "//", 
     RowBox[{
      RowBox[{"Rationalize", "[", 
       RowBox[{"#", ",", "0.1"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Usage", "::", " ", "polynomialFromRootExpression"}], "[", 
      RowBox[{"x", ",", 
       RowBox[{"x", "^", "2"}], ",", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "+", "1"}]}], "]"}], " ", "==", ">", " ", 
     RowBox[{"1", "+", 
      RowBox[{"2", "x"}], "+", 
      SuperscriptBox["x", "2"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"polynomialFromRootExpression", "[", 
     RowBox[{"x_Symbol", ",", "rootexp_", ",", "generatingpoly_"}], "]"}], ":=",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rootexp", "/.", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"generatingpoly", "\[Equal]", "0"}], ",", 
        RowBox[{"Variables", "@", "generatingpoly"}]}], "]"}]}], "//", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"polynomialFromNumericRoots", "[", 
       RowBox[{"x", ",", "#"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Usage", "::", " ", "varsViewer"}], "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}], "]"}], "  ", "\[Equal]", ">", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\"\<a\>\"", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], ",", 
       RowBox[{"\"\<b\>\"", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "x"}], ",", "3"}], "}"}]}]}], "}"}]}], "  ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"varsViewer", ",", "HoldAll"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"varsViewer2D", ",", "HoldAll"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"varsViewer", "[", "vars_List", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ToString", "@", 
        RowBox[{"HoldForm", "@", "#"}]}], "\[Rule]", "#"}], "&"}], "/@", 
     RowBox[{"Unevaluated", "/@", 
      RowBox[{"Unevaluated", "@", "vars"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"varsViewer", "[", "vars_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ToString", "@", 
        RowBox[{"HoldForm", "@", "#"}]}], "\[Rule]", "#"}], "&"}], "@", 
     RowBox[{"Unevaluated", "@", "vars"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"varsViewer2D", "[", "vars_List", "]"}], ":=", 
    RowBox[{
     RowBox[{"varsViewer", "@", "vars"}], "//", 
     RowBox[{
      RowBox[{"MatrixForm", "[", 
       RowBox[{"#", ",", 
        RowBox[{"TableAlignments", "\[Rule]", "Left"}]}], "]"}], 
      "&"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
   3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
   3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
   3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
   3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
   3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
   3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
   3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
   3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
   3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
   3.8308187253604937`*^9}, {3.8308187607111015`*^9, 
   3.8308187795649595`*^9}, {3.8308188183311386`*^9, 
   3.8308188320557585`*^9}, {3.830820415543039*^9, 3.8308205151390963`*^9}, {
   3.83082057342651*^9, 3.830820574346409*^9}, {3.8308207478675833`*^9, 
   3.8308207483462987`*^9}, {3.830820834631234*^9, 3.830820935226163*^9}, 
   3.830830472775992*^9, {3.830831179843647*^9, 3.8308311824142895`*^9}, {
   3.830890897007521*^9, 3.8308909088882895`*^9}, {3.8308910592953353`*^9, 
   3.8308911689847345`*^9}, {3.8308912004832687`*^9, 
   3.8308912025822735`*^9}, {3.8308912554129643`*^9, 3.8308913252665343`*^9}, 
   3.830891365753303*^9},
 CellLabel->
  "In[161]:=",ExpressionUUID->"a56f26a3-4419-454f-8b3a-1bcf52fe59be"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8308205551774387`*^9, 
  3.8308205551870155`*^9}},ExpressionUUID->"55d5b4cc-929d-40fe-8f49-\
32930647e37f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["7", "4"], " ", "knot"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"knot", " ", "diagram"}], " ", "*)"}], "\[IndentingNewLine]", 
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzsnQlcDtsbx5GuJSFC1iJZIvsaUshykSWRLbtI9kLZQ3aS7GRf7nVlyRKh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     "], {{0, 499.}, {591., 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->72],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{305.28571428571456`, Automatic},
   ImageSizeRaw->{591., 499.},
   PlotRange->{{0, 591.}, {0, 499.}}]}]], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
   3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
   3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
   3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
   3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
   3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
   3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
   3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
   3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
   3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
   3.8308187253604937`*^9}, {3.8308187607111015`*^9, 
   3.8308187795649595`*^9}, {3.8308188183311386`*^9, 
   3.8308188320557585`*^9}, {3.830820415543039*^9, 3.8308204574835353`*^9}, 
   3.8308304921560936`*^9},ExpressionUUID->"93a9930e-dc7b-4276-88a8-\
53137aa11aec"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Assign", " ", "parabolic", " ", "quandle", " ", "colorings", " ", "for", 
    " ", "each", " ", "arc"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a1", ",", "a4"}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "u"}], "}"}]}], " ", "}"}]}], " ", ";"}], 
   RowBox[{"(*", "Initial", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a2", "=", 
     RowBox[{
      RowBox[{"a1", "+", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a1", ",", "a4"}], "]"}], " ", "a4"}]}], "//", "Expand"}]}], 
    ";"}], " ", 
   RowBox[{"(*", "c1", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a5", "=", 
     RowBox[{
      RowBox[{"a4", "+", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a4", ",", "a1"}], "]"}], " ", "a1"}]}], "//", "Expand"}]}], 
    ";"}], 
   RowBox[{"(*", "c4", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a6", "=", 
     RowBox[{
      RowBox[{"a5", "+", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a5", ",", "a2"}], "]"}], " ", "a2"}]}], "//", "Expand"}]}], 
    ";"}], 
   RowBox[{"(*", "c5", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a3", "=", 
     RowBox[{
      RowBox[{"a4", "-", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a4", ",", "a6"}], "]"}], " ", "a6"}]}], "//", "Expand"}]}], 
    ";"}], 
   RowBox[{"(*", "c3", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a7", "=", 
     RowBox[{
      RowBox[{"a6", "+", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a6", ",", "a3"}], "]"}], " ", "a3"}]}], "//", "Expand"}]}], 
    ";"}], 
   RowBox[{"(*", "c6", "*)"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
   3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
   3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
   3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
   3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
   3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
   3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
   3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
   3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
   3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
   3.8308187253604937`*^9}, {3.8308187607111015`*^9, 
   3.8308187795649595`*^9}, {3.8308188183311386`*^9, 
   3.8308188320557585`*^9}, {3.830820415543039*^9, 3.8308204574835353`*^9}, 
   3.8308304921560936`*^9},
 CellLabel->
  "In[170]:=",ExpressionUUID->"afdd1f30-0577-4f08-885b-9ac7ad035c5d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"See", " ", "the", " ", "coloring"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"varsViewer", "@", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
       "a7"}], "}"}]}], " ", "//", 
    RowBox[{
     RowBox[{"MatrixForm", "[", 
      RowBox[{"#", ",", 
       RowBox[{"TableAlignments", "\[Rule]", "Left"}]}], "]"}], "&"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
  3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
  3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
  3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
  3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
  3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
  3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
  3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
  3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
  3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
  3.8308187253604937`*^9}, {3.8308187607111015`*^9, 3.830818813988311*^9}, {
  3.8308305201838055`*^9, 3.830830547388517*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"347c365b-7f77-4abf-a9ea-9794a8ab0f1b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"a1\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}]},
      {
       RowBox[{"\<\"a2\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          SuperscriptBox["u", "2"]}], "}"}]}]},
      {
       RowBox[{"\<\"a3\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           SuperscriptBox["u", "7"]}], ",", 
          RowBox[{"u", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "5"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           SuperscriptBox["u", "9"]}]}], "}"}]}]},
      {
       RowBox[{"\<\"a4\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "u"}], "}"}]}]},
      {
       RowBox[{"\<\"a5\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "u"}], ",", "u"}], "}"}]}]},
      {
       RowBox[{"\<\"a6\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "u"}], "-", 
           SuperscriptBox["u", "3"]}], ",", 
          RowBox[{"u", "-", 
           SuperscriptBox["u", "3"], "-", 
           SuperscriptBox["u", "5"]}]}], "}"}]}]},
      {
       RowBox[{"\<\"a7\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "u"}], "-", 
           SuperscriptBox["u", "3"], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "5"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "7"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "9"]}], "-", 
           SuperscriptBox["u", "11"]}], ",", 
          RowBox[{"u", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "5"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "9"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "11"]}], "-", 
           SuperscriptBox["u", "13"]}]}], "}"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{
  3.822012057709795*^9, 3.822012107660836*^9, 3.8220126401721907`*^9, {
   3.8220144650480986`*^9, 3.8220144833913937`*^9}, 3.8222062719859*^9, 
   3.822417557368641*^9, 3.8302046483513227`*^9, 3.8302047682396536`*^9, 
   3.8308034480864944`*^9, 3.830818585743925*^9, {3.830818784579631*^9, 
   3.8308187950765705`*^9}, {3.830830511213295*^9, 3.8308305479226437`*^9}, 
   3.830891387257679*^9},
 CellLabel->
  "Out[104]//MatrixForm=",ExpressionUUID->"1fd3da19-2eae-469e-a0c6-\
c3d3fcd457a2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Check", " ", "Equation", " ", "at", " ", "c2"}], "*)"}]], "Input",
 CellChangeTimes->{{3.822010901853685*^9, 3.8220109211220875`*^9}, {
  3.8220120718814373`*^9, 
  3.8220120815573916`*^9}},ExpressionUUID->"f09f24a8-9cc5-4cbc-b631-\
645450afd197"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"h1", ",", "h2"}], "}"}], "=", 
  RowBox[{
   RowBox[{"a3", "-", 
    RowBox[{"(", 
     RowBox[{"a2", "+", 
      RowBox[{
       RowBox[{"det", "[", 
        RowBox[{"a2", ",", "a7"}], "]"}], "a7"}]}], ")"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8220112337087245`*^9, 3.822011356738479*^9}, {
  3.8220113890739117`*^9, 3.822011390054886*^9}, {3.8302046676075315`*^9, 
  3.8302046713550816`*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"cec7b9a2-276c-4304-97fa-7a6d500cb460"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["u", "3"]}], "-", 
    SuperscriptBox["u", "4"], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["u", "5"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["u", "6"]}], "+", 
    SuperscriptBox["u", "7"], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["u", "8"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["u", "10"]}], "+", 
    RowBox[{"102", " ", 
     SuperscriptBox["u", "12"]}], "+", 
    RowBox[{"154", " ", 
     SuperscriptBox["u", "14"]}], "+", 
    RowBox[{"119", " ", 
     SuperscriptBox["u", "16"]}], "+", 
    RowBox[{"50", " ", 
     SuperscriptBox["u", "18"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["u", "20"]}], "+", 
    SuperscriptBox["u", "22"]}], ",", 
   RowBox[{"u", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["u", "4"]}], "+", 
    SuperscriptBox["u", "5"], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "6"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["u", "7"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["u", "8"]}], "+", 
    SuperscriptBox["u", "9"], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["u", "10"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["u", "12"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["u", "14"]}], "+", 
    RowBox[{"68", " ", 
     SuperscriptBox["u", "16"]}], "+", 
    RowBox[{"78", " ", 
     SuperscriptBox["u", "18"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["u", "20"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["u", "22"]}], "+", 
    SuperscriptBox["u", "24"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.83089141007695*^9, 3.830891417828995*^9}, 
   3.8577923207530355`*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"532814d6-8a6c-4b0f-ba39-9f7bfadcc322"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g", "=", 
  RowBox[{
   RowBox[{"PolynomialGCD", "[", 
    RowBox[{"h1", ",", "h2"}], "]"}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.8220114763323994`*^9, 3.822011544853203*^9}, {
  3.8220120977815485`*^9, 3.8220120991720886`*^9}, {3.8224175725117817`*^9, 
  3.822417605642231*^9}, {3.8308189759655046`*^9, 3.830818984921485*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"25a31d87-08d5-47a2-85b0-157d4fddd684"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "u"}], "+", 
    SuperscriptBox["u", "3"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "u"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    SuperscriptBox["u", "3"], "+", 
    SuperscriptBox["u", "4"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.82201216870125*^9, 3.822013465458082*^9, 
  3.822206284488537*^9, 3.822208106072857*^9, 3.822417567541839*^9, 
  3.8302046758738475`*^9, 3.8302047738952107`*^9, 3.8308034580806456`*^9, 
  3.8308189461894617`*^9, 3.83081898888199*^9, 3.830830557226574*^9, 
  3.830831247636535*^9, 3.830891418779205*^9, 3.8577923237316713`*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"97d67d80-19b3-4481-8629-e453657174c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"g1", ",", "g2"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"g", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8220121734114265`*^9, 3.822012198059255*^9}, 
   3.822012232846342*^9, {3.8222063010191092`*^9, 3.8222063075205545`*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"54364b5d-8091-4e60-92c5-c2cc20923cb5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "u"}], "+", 
    SuperscriptBox["u", "3"]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "u"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    SuperscriptBox["u", "3"], "+", 
    SuperscriptBox["u", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8220121822787933`*^9, 3.8220121988299675`*^9}, 
   3.8220134664439*^9, {3.8222062865069385`*^9, 3.8222063079580593`*^9}, 
   3.822208107520886*^9, 3.8224175702547884`*^9, 3.8302046772401404`*^9, 
   3.830204774834592*^9, 3.830803459264417*^9, 3.8308189472105637`*^9, 
   3.830818990250886*^9, 3.830830558673879*^9, 3.8308312487897406`*^9, 
   3.830891419717864*^9, 3.857792326342116*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"918bef65-9716-4243-adf1-d48414332d7a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Note", ":", " ", 
    RowBox[{
     RowBox[{"g", 
      RowBox[{"(", "u", ")"}], " ", "is", " ", "the", " ", "u"}], "-", 
     RowBox[{
     "polynomial", " ", "at", " ", "crossing", " ", "c1", " ", "with", " ", 
      "signtype", " ", 
      RowBox[{"(", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}]}], ")"}]}]}]}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.822012242352392*^9, 3.8220123016031055`*^9}, {
   3.8220137629651566`*^9, 3.8220137663449154`*^9}, 3.830204611314678*^9, {
   3.8308034303713937`*^9, 3.8308034307478747`*^9}, {3.830830563828965*^9, 
   3.8308305642786016`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"066fae29-401b-45dd-a1f7-044299b21f3a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.82201375427244*^9, 3.822013781443326*^9}, 
   3.830204684141765*^9},ExpressionUUID->"217600e8-4a06-46b0-8bbd-\
828cff98e645"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Obstruction", " ", "class"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8220137977736416`*^9, 
  3.8220138016235*^9}},ExpressionUUID->"90c93e9e-cb43-45ef-ad31-7201bff29b59"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Verify", " ", "the", " ", "equation", " ", "at", " ", "the", " ", 
     "crossing", " ", 
     RowBox[{"c7", ".", " ", "\[IndentingNewLine]", "It"}], " ", "shoud", " ",
      "be", " ", "satisfied", " ", "for"}], " ", "+", " ", "or", " ", "-", 
    " ", 
    RowBox[{
    "sign", " ", "and", " ", "it", " ", "gives", " ", "the", " ", 
     "obstruction", " ", "class"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"positiveObstructionCheck", "=", 
    RowBox[{
     RowBox[{"a1", "-", 
      RowBox[{"(", 
       RowBox[{"a7", "+", 
        RowBox[{
         RowBox[{"det", "[", 
          RowBox[{"a7", ",", "a5"}], "]"}], "a5"}]}], ")"}]}], "//", 
     "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{"negativeObstructionCheck", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a1"}], "-", 
      RowBox[{"(", 
       RowBox[{"a7", "+", 
        RowBox[{
         RowBox[{"det", "[", 
          RowBox[{"a7", ",", "a5"}], "]"}], "a5"}]}], ")"}]}], "//", 
     "Expand"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8220123100692616`*^9, 3.822012314136022*^9}, {
   3.8220124677922964`*^9, 3.822012469409795*^9}, {3.8220125073897514`*^9, 
   3.822012555628807*^9}, {3.8220126620767775`*^9, 3.82201266526993*^9}, {
   3.822013130361189*^9, 3.8220131688527403`*^9}, {3.8220132170770884`*^9, 
   3.8220132445879407`*^9}, {3.8220132817842503`*^9, 
   3.8220133920123153`*^9}, {3.8220134255354843`*^9, 
   3.8220134338645315`*^9}, {3.82201347166934*^9, 3.822013474042965*^9}, {
   3.822013524432679*^9, 3.822013532093794*^9}, {3.8220136258982716`*^9, 
   3.8220136277024555`*^9}, {3.82201374714983*^9, 3.822013753313197*^9}, 
   3.822013788078307*^9, {3.822014031433878*^9, 3.822014075695156*^9}, {
   3.82220631903647*^9, 3.8222063571202574`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"d16bc01b-aad1-4dcd-8bbe-f7616243073c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "u"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["u", "5"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["u", "7"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["u", "9"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["u", "11"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["u", "13"]}], "-", 
    SuperscriptBox["u", "15"]}], ",", 
   RowBox[{
    RowBox[{"-", "u"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "5"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["u", "7"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["u", "9"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["u", "11"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["u", "13"]}], "+", 
    SuperscriptBox["u", "15"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.82201314629585*^9, 3.8220131695937433`*^9}, 
   3.822013245727336*^9, {3.822013289268198*^9, 3.8220133035667634`*^9}, {
   3.82201333486157*^9, 3.8220133624509573`*^9}, 3.8220133929135375`*^9, 
   3.8220134343520117`*^9, 3.822013474872828*^9, 3.822013532478073*^9, 
   3.822013590786319*^9, 3.822013629085632*^9, 3.8222063247960815`*^9, 
   3.8222063642079535`*^9, 3.8224176116061506`*^9, 3.830204777634983*^9, 
   3.8308034630756397`*^9, 3.8308189977994146`*^9, 3.83083057221038*^9, 
   3.8308914233044558`*^9, 3.8577923295718884`*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"b2ef5a06-ede7-4f4a-8bc1-c5414e869ee4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "u"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["u", "5"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["u", "7"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["u", "9"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["u", "11"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["u", "13"]}], "-", 
    SuperscriptBox["u", "15"]}], ",", 
   RowBox[{
    RowBox[{"-", "u"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "5"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["u", "7"]}], "+", 
    RowBox[{"19", " ", 
     SuperscriptBox["u", "9"]}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["u", "11"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["u", "13"]}], "+", 
    SuperscriptBox["u", "15"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.82201314629585*^9, 3.8220131695937433`*^9}, 
   3.822013245727336*^9, {3.822013289268198*^9, 3.8220133035667634`*^9}, {
   3.82201333486157*^9, 3.8220133624509573`*^9}, 3.8220133929135375`*^9, 
   3.8220134343520117`*^9, 3.822013474872828*^9, 3.822013532478073*^9, 
   3.822013590786319*^9, 3.822013629085632*^9, 3.8222063247960815`*^9, 
   3.8222063642079535`*^9, 3.8224176116061506`*^9, 3.830204777634983*^9, 
   3.8308034630756397`*^9, 3.8308189977994146`*^9, 3.83083057221038*^9, 
   3.8308914233044558`*^9, 3.8577923296037464`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"2eea6ad2-19f2-4250-a614-b31859dab866"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.822013644718952*^9, 3.8220136447287407`*^9}, {
  3.8220138157074738`*^9, 
  3.8220138163327785`*^9}},ExpressionUUID->"1d728a27-b444-460b-b56f-\
cf23232e5280"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
   "Numerical", " ", "check", "  ", "for", " ", "Obstruction", " ", "class"}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"positiveObstructionCheck", "/.", 
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{"g", "\[Equal]", "0"}], ",", "u"}], "]"}]}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.8220137836589537`*^9, 3.822013926222766*^9}, {
  3.8220139992600727`*^9, 3.822014010957013*^9}, {3.8308190006804075`*^9, 
  3.8308190010066004`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"8790329f-4bbf-4c54-8b62-eb660d63aeb7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.999999999999998`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.999999999999998`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0000000000000995`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0000000000000995`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0000000000000533`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0000000000000533`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0000000000000004`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.822013854653058*^9, 3.82201387318755*^9}, 
   3.822013934082346*^9, 3.822206372940341*^9, 3.830204781196823*^9, 
   3.8308190018210044`*^9, 3.8308305760088634`*^9, 3.830891426665008*^9, 
   3.8577923325153027`*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"11ad7624-2f62-4e2f-9f75-5fbf1d1114b9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Any", " ", "coloring", " ", "must", " ", "not", " ", "satisfy", " ", 
    "with", " ", "positive", " ", "sign"}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8220140911238203`*^9, 
  3.8220141546246805`*^9}},ExpressionUUID->"00a60548-0025-4a9c-8075-\
874aa56de34b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"negativeObstructionCheck", "/.", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"g", "\[Equal]", "0"}], ",", "u"}], "]"}]}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.822013891980226*^9, 3.822013893495463*^9}, 
   3.8220139310470448`*^9},
 CellLabel->
  "In[182]:=",ExpressionUUID->"0e634233-9db6-4946-85bc-43765816edc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8220138941242623`*^9, 3.8220139314811506`*^9, 
  3.8222063751288157`*^9, 3.8302047834303603`*^9, 3.8308305779372416`*^9, 
  3.8308914292072773`*^9, 3.8577923353358755`*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"7f727bdd-8c5c-45cf-80a3-45b305bcc364"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "All", " ", "coloring", " ", "satisfy", " ", "the", " ", "equation", " ", 
   "at", " ", "c7", " ", "with", " ", "negative", " ", "sign"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.82201416012579*^9, 
  3.822014188100292*^9}},ExpressionUUID->"81ee5404-cff8-4de4-b7d3-\
f81c87272501"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"There", " ", "are", " ", "7", " ", "parabolic", " ", 
    RowBox[{"representations", ".", " ", "All"}], " ", "are", " ", "of", " ", 
    "negative", " ", 
    RowBox[{"obstruction", "."}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8220138845495353`*^9, 3.822013884733748*^9}, {
  3.822013936169846*^9, 
  3.8220139761974497`*^9}},ExpressionUUID->"dbfa00c8-fe42-4962-bd10-\
902c0c74b4cb"],

Cell[BoxData[
 RowBox[{"(*", "  ", 
  RowBox[{
  "Algebraic", " ", "check", " ", "for", " ", "Obstruction", " ", "class"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8220137902925863`*^9, 3.822013811950854*^9}, {
   3.822013984231037*^9, 3.8220139943758698`*^9}, 
   3.8220141991040635`*^9},ExpressionUUID->"480c3749-2ee2-479b-ac0d-\
39d172dc6103"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Irreducible", " ", "component", " ", "of", " ", "g1"}], " ", "=", 
   " ", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", "u"}], "+", 
    SuperscriptBox["u", "3"]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8220136385819144`*^9, 
  3.822013661603073*^9}},ExpressionUUID->"f39d9f7a-4f2a-451c-a27d-\
a385b47a3ae7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolynomialGCD", "@@", 
  RowBox[{"(", 
   RowBox[{"positiveObstructionCheck", "~", "Join", "~", 
    RowBox[{"{", "g1", "}"}]}], ")"}], " ", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "result", " ", "implies", " ", "no", " ", "solution"}],
    "*)"}]}]], "Input",
 CellChangeTimes->{{3.822013205923689*^9, 3.822013210139079*^9}, {
  3.822013248488784*^9, 3.822013270081752*^9}, {3.822013315334446*^9, 
  3.822013345638037*^9}, {3.8220134880617027`*^9, 3.822013575878234*^9}, {
  3.830819049024253*^9, 3.8308190621556754`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"7b730272-5c53-41c5-a347-6108ba688f84"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.8220132637636833`*^9, 3.822013270791974*^9}, {
   3.8220133221368856`*^9, 3.8220133652417636`*^9}, 3.82201339584103*^9, 
   3.8220135004891987`*^9, {3.8220135676664705`*^9, 3.8220135952253823`*^9}, 
   3.8220136315411587`*^9, 3.822206380394424*^9, 3.830204787742365*^9, 
   3.8577923391673803`*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"715dc674-0c71-4973-a673-3a43fc35908a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolynomialGCD", "@@", 
  RowBox[{"(", 
   RowBox[{"negativeObstructionCheck", "~", "Join", "~", 
    RowBox[{"{", "g1", "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.8220136037840195`*^9, 3.8220136049925356`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"0e351dcf-e5f4-49ac-af0e-f12dc4759ef8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"2", " ", "u"}], "+", 
  SuperscriptBox["u", "3"]}]], "Output",
 CellChangeTimes->{{3.8220136056540003`*^9, 3.8220136333582697`*^9}, 
   3.822206384204282*^9, 3.8302047898837647`*^9, 3.857792343227725*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"b8cb4e81-0b23-4e09-b25b-5ad5f394761c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "solution", " ", "is", " ", "in", " ", "the", " ", "negative", 
   " ", "case"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8220142130892425`*^9, 3.822014240232257*^9}, 
   3.8220143928154697`*^9},ExpressionUUID->"25e1eee4-64b8-43ac-a735-\
dd11f7d762ca"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.822013354440461*^9, 3.8220133553805943`*^9}, 
   3.8220135861844788`*^9},ExpressionUUID->"99514a98-897a-42d8-9b8d-\
e263389da433"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Irreducible", " ", "component", " ", "of", " ", "g2"}], " ", "=", 
   " ", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "u"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    SuperscriptBox["u", "3"], "+", 
    SuperscriptBox["u", "4"]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8220136806872325`*^9, 
  3.8220136864451356`*^9}},ExpressionUUID->"0ff965db-5630-4ad7-973a-\
bd03043b9737"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolynomialGCD", "@@", 
  RowBox[{"(", 
   RowBox[{"positiveObstructionCheck", "~", "Join", "~", 
    RowBox[{"{", "g2", "}"}]}], ")"}], 
  RowBox[{"(*", 
   RowBox[{"The", " ", "result", " ", "implies", " ", "no", " ", "solution"}],
    "*)"}]}]], "Input",
 CellChangeTimes->{{3.822013697490188*^9, 3.8220137004199514`*^9}, 
   3.8308190682612643`*^9},
 CellLabel->
  "In[185]:=",ExpressionUUID->"cd83e349-a22f-470e-af53-7e5816558b91"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.822013702178365*^9, 3.8302047927726393`*^9, 
  3.830891433342707*^9, 3.8577923463981752`*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"e0fa0e3f-2a4e-4512-96e2-02f89f4ccdec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolynomialGCD", "@@", 
  RowBox[{"(", 
   RowBox[{"negativeObstructionCheck", "~", "Join", "~", 
    RowBox[{"{", "g2", "}"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.822013714747818*^9, 3.822013714929133*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"3d9dc125-0dad-4348-b1f0-42717170e264"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"2", " ", "u"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["u", "2"]}], "+", 
  SuperscriptBox["u", "3"], "+", 
  SuperscriptBox["u", "4"]}]], "Output",
 CellChangeTimes->{{3.822013710589755*^9, 3.8220137153705206`*^9}, 
   3.830204794721546*^9, 3.857792349437397*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"1ee9c021-7fb3-4fb2-aa23-11253791da0b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "solution", " ", "is", " ", "in", " ", "the", " ", "negative", 
   " ", "case"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8220142443310723`*^9, 3.822014277899189*^9}, {
  3.8220143608355436`*^9, 
  3.8220143858591576`*^9}},ExpressionUUID->"cd2ccbbe-e2da-4527-9a79-\
bdf70e59343a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Computing", " ", "u"}], "-", 
     RowBox[{"values", " ", 
      RowBox[{"(", 
       RowBox[{"u1", ",", "...", ",", "u7"}], ")"}], " ", "at", " ", "each", 
      " ", "crossing", " ", "with", " ", "Signtype", " ", "s"}]}], "=", 
    RowBox[{"(", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "1"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"u1", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a1", ",", "a4"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u2", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a2", ",", "a7"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u3", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a3", ",", "a6"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u4", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a4", ",", "a1"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u5", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a5", ",", "a2"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u6", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a6", ",", "a3"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u7", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a7", ",", "a5"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsViewer2D", "@", 
    RowBox[{"{", 
     RowBox[{
     "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", "u7"}],
      "}"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.822013683211094*^9, {3.8220142805971375`*^9, 3.8220143225617027`*^9}, {
   3.8220143961589603`*^9, 3.822014397734331*^9}, {3.8220153638368673`*^9, 
   3.8220153659317665`*^9}, {3.8220175439257383`*^9, 
   3.8220175683974934`*^9}, {3.8220225382204094`*^9, 
   3.8220225683231754`*^9}, {3.822022860318852*^9, 3.8220228826481695`*^9}, {
   3.8220232386514015`*^9, 3.8220232643935*^9}, {3.8220237255444026`*^9, 
   3.8220237290889945`*^9}, {3.8308034786112313`*^9, 3.830803514094999*^9}, {
   3.8308035948931723`*^9, 3.830803595201449*^9}, {3.8308305931170845`*^9, 
   3.8308306180792117`*^9}, {3.830891443754506*^9, 3.830891446935343*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"07bcdd16-b134-4a0e-9ab0-f7f7d8b38d51"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"u1\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"u2\"\>", "\[Rule]", 
        RowBox[{"u", "-", 
         SuperscriptBox["u", "3"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["u", "7"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["u", "9"]}], "+", 
         SuperscriptBox["u", "11"]}]}]},
      {
       RowBox[{"\<\"u3\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         SuperscriptBox["u", "4"]}]}]},
      {
       RowBox[{"\<\"u4\"\>", "\[Rule]", 
        RowBox[{"-", "u"}]}]},
      {
       RowBox[{"\<\"u5\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "u"}], "-", 
         SuperscriptBox["u", "3"]}]}]},
      {
       RowBox[{"\<\"u6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         SuperscriptBox["u", "4"]}]}]},
      {
       RowBox[{"\<\"u7\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["u", "6"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["u", "8"]}], "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["u", "10"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["u", "12"]}], "-", 
         SuperscriptBox["u", "14"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{
  3.830819165010708*^9, {3.8308305866727943`*^9, 3.830830618970152*^9}, {
   3.830891436919007*^9, 3.830891447386812*^9}, 3.8577923522305584`*^9},
 CellLabel->
  "Out[194]//MatrixForm=",ExpressionUUID->"6762b84c-4dd3-487e-bd21-\
3f4c938c3c4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Computing", " ", "y"}], "-", 
    RowBox[{"values", " ", 
     RowBox[{"(", 
      RowBox[{"y1", ",", "...", ",", "y7"}], ")"}]}]}], "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"y1", "=", 
     RowBox[{
      RowBox[{"u1", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y2", "=", 
     RowBox[{
      RowBox[{"u2", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y3", "=", 
     RowBox[{
      RowBox[{"u3", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y4", "=", 
     RowBox[{
      RowBox[{"u4", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y5", "=", 
     RowBox[{
      RowBox[{"u5", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y6", "=", 
     RowBox[{
      RowBox[{"u6", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y7", "=", 
     RowBox[{
      RowBox[{"u7", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "y6", ",", 
       "y7"}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"PolynomialRemainder", "[", 
        RowBox[{"#", ",", "g", ",", "u"}], "]"}], "&"}], "/@", 
      RowBox[{"{", 
       RowBox[{
       "y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "y6", ",", 
        "y7"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"varsViewer2D", "@", 
    RowBox[{"{", 
     RowBox[{
     "y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "y6", ",", "y7"}],
      "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8308034913872633`*^9, 3.830803564971994*^9}, {
  3.830803607970167*^9, 3.830803641826476*^9}, {3.8308306725780506`*^9, 
  3.830830677014355*^9}, {3.8308307342245755`*^9, 3.830830762083008*^9}, {
  3.8308971541142373`*^9, 3.830897158309978*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"a210dd00-1d24-44f2-8c7e-70bad844afb5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"y1\"\>", "\[Rule]", 
        SuperscriptBox["u", "2"]}]},
      {
       RowBox[{"\<\"y2\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "4"]}], "+", 
         SuperscriptBox["u", "5"], "+", 
         SuperscriptBox["u", "6"]}]}]},
      {
       RowBox[{"\<\"y3\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "4"]}], "+", 
         SuperscriptBox["u", "5"], "+", 
         SuperscriptBox["u", "6"]}]}]},
      {
       RowBox[{"\<\"y4\"\>", "\[Rule]", 
        SuperscriptBox["u", "2"]}]},
      {
       RowBox[{"\<\"y5\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox["u", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "4"]}], "+", 
         SuperscriptBox["u", "6"]}]}]},
      {
       RowBox[{"\<\"y6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["u", "4"]}], "+", 
         SuperscriptBox["u", "5"], "+", 
         SuperscriptBox["u", "6"]}]}]},
      {
       RowBox[{"\<\"y7\"\>", "\[Rule]", 
        SuperscriptBox["u", "2"]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{
  3.830803627889011*^9, {3.8308191606315317`*^9, 3.830819174260831*^9}, 
   3.830830677931915*^9, {3.830830745541437*^9, 3.8308307629820967`*^9}, {
   3.83089145381621*^9, 3.8308914720840015`*^9}, {3.8308971508915024`*^9, 
   3.8308971586813126`*^9}},
 CellLabel->
  "Out[165]//MatrixForm=",ExpressionUUID->"084336e2-5383-4305-bb0c-\
7249b81df418"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Computing", " ", "Riley", " ", "Polynomials", " ", "at", " ", "each", " ",
     "crossings"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "RileyPoly1", ",", "RileyPoly2", ",", "RileyPoly3", ",", "RileyPoly4", 
       ",", "RileyPoly5", ",", "RileyPoly6", ",", "RileyPoly7"}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"y", ",", "#", ",", "g"}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "y6", ",", 
         "y7"}], "}"}]}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"varsViewer2D", "[", 
    RowBox[{"{", 
     RowBox[{
     "RileyPoly1", ",", "RileyPoly2", ",", "RileyPoly3", ",", "RileyPoly4", 
      ",", "RileyPoly5", ",", "RileyPoly6", ",", "RileyPoly7"}], "}"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.830891480438572*^9, 3.830891495672224*^9}, {
  3.830897166330838*^9, 3.8308971744890103`*^9}, {3.830897234182925*^9, 
  3.8308973668879185`*^9}, {3.830897809998127*^9, 3.8308978130850286`*^9}, {
  3.83089786462138*^9, 3.8308978886379347`*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"d1ced5a8-b805-4712-93cd-3418b99f970a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"RileyPoly1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           SuperscriptBox["y", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly2\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           SuperscriptBox["y", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly3\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           SuperscriptBox["y", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           SuperscriptBox["y", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly5\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"13", " ", "y"}], "+", 
           SuperscriptBox["y", "2"], "+", 
           SuperscriptBox["y", "3"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           SuperscriptBox["y", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly7\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           SuperscriptBox["y", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.8308972530011873`*^9, 3.830897257751113*^9}, {
  3.830897311565022*^9, 3.8308973232936053`*^9}, {3.8308973593009357`*^9, 
  3.830897368102521*^9}, {3.8308978796612406`*^9, 3.830897890119808*^9}},
 CellLabel->
  "Out[178]//MatrixForm=",ExpressionUUID->"5920fffb-a782-47f5-afd0-\
d846ee6d86d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Computing", " ", "u"}], "-", 
     RowBox[{
     "polys", " ", "at", " ", "each", " ", "crossing", " ", "with", " ", 
      "Signtype", " ", "s"}]}], "=", 
    RowBox[{"(", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "1"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "uPoly1", ",", "uPoly2", ",", "uPoly3", ",", "uPoly4", ",", "uPoly5", 
       ",", "uPoly6", ",", "uPoly7"}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"u", ",", "#", ",", "g"}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", 
         "u7"}], "}"}]}], "//", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"varsViewer2D", "[", 
    RowBox[{"{", 
     RowBox[{
     "uPoly1", ",", "uPoly2", ",", "uPoly3", ",", "uPoly4", ",", "uPoly5", 
      ",", "uPoly6", ",", "uPoly7"}], "}"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8308978049375973`*^9, 3.830897861125252*^9}, {
  3.830897901702673*^9, 3.8308979309887996`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"94b49c07-30af-4a5d-8411-7d68436f8ffc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPoly1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPoly2\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPoly3\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPoly4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPoly5\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"5", " ", "u"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           SuperscriptBox["u", "3"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPoly6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPoly7\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.830897902496253*^9, 3.8308979331574163`*^9}},
 CellLabel->
  "Out[184]//MatrixForm=",ExpressionUUID->"fd0a61ec-b337-4d67-a323-\
49c8ec058cc3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Computing", " ", "u"}], "-", 
    RowBox[{"value", " ", "with", " ", "canonical", " ", "sign"}], "-", 
    RowBox[{"type", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], ",", "...", ",", 
        SubscriptBox["\[Epsilon]", "7"]}], ")"}], "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Each", " ", "u_i"}], ",", " ", 
    RowBox[{
     RowBox[{"sign", "-", 
      RowBox[{"type", " ", 
       SubscriptBox["\[Epsilon]", "i"]}]}], "=", 
     RowBox[{"\[PlusMinus]", "1"}]}], ",", " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "j"], "=", 
     RowBox[{
      RowBox[{"1", " ", "for", " ", "j"}], "\[NotEqual]", 
      RowBox[{"i", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sign", "-", 
    RowBox[{"change", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}]}]}], "  ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "u1c", ",", "u2c", ",", "u3c", ",", "u4c", ",", "u5c", ",", "u6c", ",", 
      "u7c"}], "}"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
     "*", 
     RowBox[{"{", 
      RowBox[{
      "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", 
       "u7"}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Computing", "  ", "u"}], "-", 
     RowBox[{
     "polys", " ", "at", " ", "each", " ", "crossing", " ", "with", " ", 
      "canonical", " ", "sign"}], "-", "type"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "uPoly1c", ",", "uPoly2c", ",", "uPoly3c", ",", "uPoly4c", ",", 
       "uPoly5c", ",", "uPoly6c", ",", "uPoly7c"}], "}"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"u", ",", "#", ",", "g"}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "u1c", ",", "u2c", ",", "u3c", ",", "u4c", ",", "u5c", ",", "u6c", 
         ",", "u7c"}], "}"}]}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsViewer2D", "[", 
    RowBox[{"{", 
     RowBox[{
     "uPoly1c", ",", "uPoly2c", ",", "uPoly3c", ",", "uPoly4c", ",", 
      "uPoly5c", ",", "uPoly6c", ",", "uPoly7c"}], "}"}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8308979773402*^9, 3.830898005211241*^9}, {
  3.830898035531198*^9, 3.830898082341016*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"5d0cb256-60d5-4aac-8549-38b6c879063f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "u"}], ",", 
   RowBox[{
    RowBox[{"-", "u"}], "+", 
    SuperscriptBox["u", "3"], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["u", "5"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "7"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["u", "9"]}], "-", 
    SuperscriptBox["u", "11"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["u", "2"]}], "-", 
    SuperscriptBox["u", "4"]}], ",", 
   RowBox[{"-", "u"}], ",", 
   RowBox[{
    RowBox[{"-", "u"}], "-", 
    SuperscriptBox["u", "3"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     SuperscriptBox["u", "2"]}], "-", 
    SuperscriptBox["u", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["u", "4"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["u", "6"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["u", "8"]}], "-", 
    RowBox[{"13", " ", 
     SuperscriptBox["u", "10"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["u", "12"]}], "-", 
    SuperscriptBox["u", "14"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.830898083253913*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"26b83636-6013-4d39-bf17-8ec510df4b3d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPoly1c\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPoly2c\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPoly3c\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPoly4c\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPoly5c\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"5", " ", "u"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           SuperscriptBox["u", "3"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPoly6c\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPoly7c\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.83089808326954*^9},
 CellLabel->
  "Out[187]//MatrixForm=",ExpressionUUID->"184c96df-989a-4416-b18e-\
0caf05d19d44"]
}, Open  ]]
},
WindowSize->{1064.25, 732.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.4 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6ca86725-f2e4-4c1d-b197-c0419742de8e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 5864, 146, 566, "Input",ExpressionUUID->"a56f26a3-4419-454f-8b3a-1bcf52fe59be"],
Cell[6425, 168, 156, 3, 39, "Input",ExpressionUUID->"55d5b4cc-929d-40fe-8f49-32930647e37f"],
Cell[6584, 173, 86317, 1420, 451, "Input",ExpressionUUID->"93a9930e-dc7b-4276-88a8-53137aa11aec"],
Cell[92904, 1595, 2957, 78, 324, "Input",ExpressionUUID->"afdd1f30-0577-4f08-885b-9ac7ad035c5d"],
Cell[CellGroupData[{
Cell[95886, 1677, 1448, 30, 93, "Input",ExpressionUUID->"347c365b-7f77-4abf-a9ea-9794a8ab0f1b"],
Cell[97337, 1709, 3357, 96, 233, "Output",ExpressionUUID->"1fd3da19-2eae-469e-a0c6-c3d3fcd457a2"]
}, Open  ]],
Cell[100709, 1808, 288, 6, 39, "Input",ExpressionUUID->"f09f24a8-9cc5-4cbc-b631-645450afd197"],
Cell[CellGroupData[{
Cell[101022, 1818, 552, 16, 56, "Input",ExpressionUUID->"cec7b9a2-276c-4304-97fa-7a6d500cb460"],
Cell[101577, 1836, 2033, 63, 98, "Output",ExpressionUUID->"532814d6-8a6c-4b0f-ba39-9f7bfadcc322"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103647, 1904, 449, 9, 56, "Input",ExpressionUUID->"25a31d87-08d5-47a2-85b0-157d4fddd684"],
Cell[104099, 1915, 815, 20, 67, "Output",ExpressionUUID->"97d67d80-19b3-4481-8629-e453657174c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104951, 1940, 484, 13, 56, "Input",ExpressionUUID->"54364b5d-8091-4e60-92c5-c2cc20923cb5"],
Cell[105438, 1955, 854, 20, 85, "Output",ExpressionUUID->"918bef65-9716-4243-adf1-d48414332d7a"]
}, Open  ]],
Cell[106307, 1978, 802, 19, 67, "Input",ExpressionUUID->"066fae29-401b-45dd-a1f7-044299b21f3a"],
Cell[107112, 1999, 174, 3, 39, "Input",ExpressionUUID->"217600e8-4a06-46b0-8bbd-828cff98e645"],
Cell[107289, 2004, 217, 4, 39, "Input",ExpressionUUID->"90c93e9e-cb43-45ef-ad31-7201bff29b59"],
Cell[CellGroupData[{
Cell[107531, 2012, 1921, 45, 137, "Input",ExpressionUUID->"d16bc01b-aad1-4dcd-8bbe-f7616243073c"],
Cell[109455, 2059, 1561, 40, 67, "Output",ExpressionUUID->"b2ef5a06-ede7-4f4a-8bc1-c5414e869ee4"],
Cell[111019, 2101, 1581, 41, 67, "Output",ExpressionUUID->"2eea6ad2-19f2-4250-a614-b31859dab866"]
}, Open  ]],
Cell[112615, 2145, 207, 4, 39, "Input",ExpressionUUID->"1d728a27-b444-460b-b56f-cf23232e5280"],
Cell[CellGroupData[{
Cell[112847, 2153, 618, 16, 84, "Input",ExpressionUUID->"8790329f-4bbf-4c54-8b62-eb660d63aeb7"],
Cell[113468, 2171, 910, 22, 61, "Output",ExpressionUUID->"11ad7624-2f62-4e2f-9f75-5fbf1d1114b9"]
}, Open  ]],
Cell[114393, 2196, 346, 9, 67, "Input",ExpressionUUID->"00a60548-0025-4a9c-8075-874aa56de34b"],
Cell[CellGroupData[{
Cell[114764, 2209, 372, 10, 56, "Input",ExpressionUUID->"0e634233-9db6-4946-85bc-43765816edc6"],
Cell[115139, 2221, 743, 21, 61, "Output",ExpressionUUID->"7f727bdd-8c5c-45cf-80a3-45b305bcc364"]
}, Open  ]],
Cell[115897, 2245, 328, 8, 39, "Input",ExpressionUUID->"81ee5404-cff8-4de4-b7d3-f81c87272501"],
Cell[116228, 2255, 496, 11, 93, "Input",ExpressionUUID->"dbfa00c8-fe42-4962-bd10-902c0c74b4cb"],
Cell[116727, 2268, 349, 8, 39, "Input",ExpressionUUID->"480c3749-2ee2-479b-ac0d-39d172dc6103"],
Cell[117079, 2278, 390, 11, 39, "Input",ExpressionUUID->"f39d9f7a-4f2a-451c-a27d-a385b47a3ae7"],
Cell[CellGroupData[{
Cell[117494, 2293, 631, 13, 56, "Input",ExpressionUUID->"7b730272-5c53-41c5-a347-6108ba688f84"],
Cell[118128, 2308, 432, 7, 61, "Output",ExpressionUUID->"715dc674-0c71-4973-a673-3a43fc35908a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118597, 2320, 324, 7, 56, "Input",ExpressionUUID->"0e351dcf-e5f4-49ac-af0e-f12dc4759ef8"],
Cell[118924, 2329, 350, 8, 63, "Output",ExpressionUUID->"b8cb4e81-0b23-4e09-b25b-5ad5f394761c"]
}, Open  ]],
Cell[119289, 2340, 307, 7, 39, "Input",ExpressionUUID->"25e1eee4-64b8-43ac-a735-dd11f7d762ca"],
Cell[119599, 2349, 179, 3, 39, "Input",ExpressionUUID->"99514a98-897a-42d8-9b8d-e263389da433"],
Cell[119781, 2354, 475, 13, 39, "Input",ExpressionUUID->"0ff965db-5630-4ad7-973a-bd03043b9737"],
Cell[CellGroupData[{
Cell[120281, 2371, 459, 11, 56, "Input",ExpressionUUID->"cd83e349-a22f-470e-af53-7e5816558b91"],
Cell[120743, 2384, 226, 4, 61, "Output",ExpressionUUID->"e0fa0e3f-2a4e-4512-96e2-02f89f4ccdec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121006, 2393, 320, 7, 56, "Input",ExpressionUUID->"3d9dc125-0dad-4348-b1f0-42717170e264"],
Cell[121329, 2402, 398, 10, 81, "Output",ExpressionUUID->"1ee9c021-7fb3-4fb2-aa23-11253791da0b"]
}, Open  ]],
Cell[121742, 2415, 345, 8, 39, "Input",ExpressionUUID->"cd2ccbbe-e2da-4527-9a79-bdf70e59343a"],
Cell[CellGroupData[{
Cell[122112, 2427, 2637, 72, 297, "Input",ExpressionUUID->"07bcdd16-b134-4a0e-9ab0-f7f7d8b38d51"],
Cell[124752, 2501, 2354, 71, 264, "Output",ExpressionUUID->"6762b84c-4dd3-487e-bd21-3f4c938c3c4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127143, 2577, 2247, 70, 350, "Input",ExpressionUUID->"a210dd00-1d24-44f2-8c7e-70bad844afb5"],
Cell[129393, 2649, 2589, 75, 233, "Output",ExpressionUUID->"084336e2-5383-4305-bb0c-7249b81df418"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132019, 2729, 1363, 33, 163, "Input",ExpressionUUID->"d1ced5a8-b805-4712-93cd-3418b99f970a"],
Cell[133385, 2764, 4740, 136, 255, "Output",ExpressionUUID->"5920fffb-a782-47f5-afd0-d846ee6d86d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138162, 2905, 1363, 36, 137, "Input",ExpressionUUID->"94b49c07-30af-4a5d-8411-7d68436f8ffc"],
Cell[139528, 2943, 4084, 119, 255, "Output",ExpressionUUID->"fd0a61ec-b337-4d67-a323-49c8ec058cc3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143649, 3067, 2903, 84, 272, "Input",ExpressionUUID->"5d0cb256-60d5-4aac-8549-38b6c879063f"],
Cell[146555, 3153, 1307, 44, 81, "Output",ExpressionUUID->"26b83636-6013-4d39-bf17-8ec510df4b3d"],
Cell[147865, 3199, 3983, 116, 255, "Output",ExpressionUUID->"184c96df-989a-4416-b18e-0caf05d19d44"]
}, Open  ]]
}
]
*)



==> computationExamples/8_18parabolicQuandleComputation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    588569,      13530]
NotebookOptionsPosition[    574167,      13302]
NotebookOutlinePosition[    574612,      13319]
CellTagsIndexPosition[    574569,      13316]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "***************)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Common", " ", "Function"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "***************)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"det", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a_", ",", "c_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b_", ",", "d_"}], "}"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"a", " ", "d"}], " ", "-", " ", 
      RowBox[{"b", " ", "c"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Usage", "::", " ", "polynomialFromRoots"}], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", "x"}], "]"}], " ", "==", ">", 
     " ", 
     RowBox[{"2", "-", 
      RowBox[{"3", "x"}], "+", 
      SuperscriptBox["x", "2"]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"polynomialFromNumericRoots", "[", 
     RowBox[{"x_Symbol", ",", "roots_List"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "-", "#"}], "&"}], "/@", " ", "roots"}], "//", 
       RowBox[{
        RowBox[{"Times", "@@", "#"}], "&"}]}], "//", "Expand"}], "//", 
     RowBox[{
      RowBox[{"Rationalize", "[", 
       RowBox[{"#", ",", 
        RowBox[{"10", "^", 
         RowBox[{"-", "3"}]}]}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Usage", "::", " ", "polynomialFromRootExpression"}], "[", 
      RowBox[{"y", ",", 
       RowBox[{"x", "^", "2"}], ",", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "+", "1"}]}], "]"}], " ", "==", ">", " ", 
     RowBox[{"1", "+", 
      RowBox[{"2", "y"}], "+", 
      SuperscriptBox["y", "2"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"polynomialFromRootExpression", "[", 
     RowBox[{"x_Symbol", ",", "rootexp_", ",", "generatingpoly_"}], "]"}], ":=",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rootexp", "/.", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"generatingpoly", "\[Equal]", "0"}], ",", 
        RowBox[{"Variables", "@", "generatingpoly"}]}], "]"}]}], "//", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"polynomialFromNumericRoots", "[", 
       RowBox[{"x", ",", "#"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Usage", "::", " ", "varsView"}], "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}], "]"}], "  ", "\[Equal]", ">", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\"\<a\>\"", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], ",", 
       RowBox[{"\"\<b\>\"", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "x"}], ",", "3"}], "}"}]}]}], "}"}]}], "  ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ClearAll", "[", 
    RowBox[{"varsView", ",", "varsView2D"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"varsView", ",", "HoldAll"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"varsView2D", ",", "HoldAll"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"varsView", "[", "vars_List", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ToString", "@", 
        RowBox[{"HoldForm", "@", "#"}]}], "\[Rule]", "#"}], "&"}], "/@", 
     RowBox[{"Unevaluated", "/@", 
      RowBox[{"Unevaluated", "@", "vars"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"varsView", "[", "vars_", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"ListQ", "@", "vars"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", 
           RowBox[{"HoldForm", "@", "vars"}], "]"}], "~~", 
          RowBox[{"ToString", "@", "#"}]}], "\[Rule]", 
         RowBox[{"vars", "[", 
          RowBox[{"[", "#", "]"}], "]"}]}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "@", "vars"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "@", 
          RowBox[{"HoldForm", "@", "#"}]}], "\[Rule]", "#"}], "&"}], "@", 
       RowBox[{"Unevaluated", "@", "vars"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"varsView2D", "[", "vars_", "]"}], ":=", 
    RowBox[{
     RowBox[{"varsView", "@", "vars"}], "//", 
     RowBox[{
      RowBox[{"MatrixForm", "[", 
       RowBox[{"#", ",", 
        RowBox[{"TableAlignments", "\[Rule]", "Left"}]}], "]"}], "&"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"**", "**"}], "**"}], "**"}], "**"}], 
    "********)"}]}]}]], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
   3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
   3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
   3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
   3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
   3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
   3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
   3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
   3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
   3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
   3.8308187253604937`*^9}, {3.8308187607111015`*^9, 
   3.8308187795649595`*^9}, {3.8308188183311386`*^9, 
   3.8308188320557585`*^9}, {3.830820415543039*^9, 3.8308205151390963`*^9}, {
   3.83082057342651*^9, 3.830820574346409*^9}, {3.8308207478675833`*^9, 
   3.8308207483462987`*^9}, {3.830820834631234*^9, 3.830820935226163*^9}, 
   3.830830472775992*^9, {3.830831179843647*^9, 3.8308311824142895`*^9}, {
   3.830890897007521*^9, 3.8308909088882895`*^9}, {3.8308910592953353`*^9, 
   3.8308911689847345`*^9}, {3.8308912004832687`*^9, 
   3.8308912025822735`*^9}, {3.8308912554129643`*^9, 3.8308913252665343`*^9}, 
   3.830891365753303*^9, {3.830903660884122*^9, 3.8309036652755165`*^9}, {
   3.830971974277272*^9, 3.830971998151974*^9}, {3.830993252565689*^9, 
   3.8309932542509565`*^9}, {3.831000461658306*^9, 3.831000462241149*^9}, {
   3.8314342565955935`*^9, 3.831434273448699*^9}, {3.831434426884345*^9, 
   3.8314344271748185`*^9}, 3.8314368177720885`*^9, {3.8314369625440865`*^9, 
   3.8314369643417435`*^9}, {3.8315161287421055`*^9, 3.8315161292133713`*^9}, 
   3.831527602293824*^9, {3.831527815663437*^9, 3.8315278158228593`*^9}, {
   3.8322095727327375`*^9, 3.8322095757629747`*^9}, {3.8322099575279083`*^9, 
   3.8322099619098244`*^9}, {3.832211661252824*^9, 3.832211666352976*^9}, 
   3.8322121116165514`*^9, {3.8322126068243275`*^9, 3.8322126129847393`*^9}, {
   3.8322752553662643`*^9, 3.8322752592953205`*^9}, {3.832282433782349*^9, 
   3.832282445462889*^9}, 3.8322926614357986`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"a56f26a3-4419-454f-8b3a-1bcf52fe59be"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8308205551774387`*^9, 
  3.8308205551870155`*^9}},ExpressionUUID->"55d5b4cc-929d-40fe-8f49-\
32930647e37f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"8", "_", "18", " ", "knot"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "********)"}]}]], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
   3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
   3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
   3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
   3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
   3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
   3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
   3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
   3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
   3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
   3.8308187253604937`*^9}, {3.8308187607111015`*^9, 
   3.8308187795649595`*^9}, {3.8308188183311386`*^9, 
   3.8308188320557585`*^9}, {3.830820415543039*^9, 3.8308204574835353`*^9}, 
   3.8308304921560936`*^9, {3.8309720055091443`*^9, 3.8309720425194445`*^9}, {
   3.8311132946906595`*^9, 
   3.831113297431631*^9}},ExpressionUUID->"93a9930e-dc7b-4276-88a8-\
53137aa11aec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"knot", " ", "diagram"}], " ", "*)"}], "\[IndentingNewLine]", 
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzs3QdUFGfXB/AIKPYGRsWODZWiRmOJsRsLCiIqduwaNTYQEE3Om8QC2HtD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     "], {{0, 367.875}, {395.625, 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->192],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{266.25, Automatic},
   ImageSizeRaw->{395.625, 367.875},
   PlotRange->{{0, 395.625}, {0, 367.875}}]}]], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
   3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
   3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
   3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
   3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
   3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
   3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
   3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
   3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
   3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
   3.8308187253604937`*^9}, {3.8308187607111015`*^9, 
   3.8308187795649595`*^9}, {3.8308188183311386`*^9, 
   3.8308188320557585`*^9}, {3.830820415543039*^9, 3.8308204574835353`*^9}, 
   3.8308304921560936`*^9, {3.8309720055091443`*^9, 3.8309720425194445`*^9}, {
   3.8311133390949535`*^9, 
   3.8311133400687265`*^9}},ExpressionUUID->"5e344ce0-e079-4dc2-9452-\
de9e356bf434"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
        "**"}], "**"}], "**"}], "**"}], "**"}], "*********)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Solve", " ", "the", " ", "parabolic", " ", "quandle", " ", "system"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
        "**"}], "**"}], "**"}], "**"}], "**"}], "*********)"}]}]], "Input",
 CellChangeTimes->{{3.8309720700192027`*^9, 
  3.830972091567849*^9}},ExpressionUUID->"9e7443ab-5d2c-4caf-9cea-\
bdd8964d005c"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"**", "**"}], "**"}], "**"}], "**", "**", "**"}], "**", "**"}],
    "*******************)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Nomalization", " ", "at", " ", "c_", "1"}], ":"}], 
   "                  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{"X_par", " ", "=", 
    RowBox[{"Q_u", " ", "\[Union]", " ", "Q_v"}]}], "                    ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"**", "**"}], "**"}], "**"}], "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}], "*"}], "********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "    ", 
   RowBox[{"Q_u", " ", "component"}], "                      ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**"}], "**", "**", "**", "**", "**"}], "*", 
    RowBox[{"**", "**", "**", "**", "**", "**"}]}], 
   "**********)"}]}]], "Input",
 CellChangeTimes->{{3.831113836379682*^9, 3.8311139079347954`*^9}, {
  3.831113976869627*^9, 3.83111412578004*^9}},
 CellLabel->
  "In[1628]:=",ExpressionUUID->"51c9cb0f-204b-4339-905b-a7c9776fdb1f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
    ",", "a8", ",", "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", 
    "u6", ",", "u7", ",", "u8", ",", "y1", ",", "y2", ",", "y3", ",", "y4", 
    ",", "y5", ",", "y6", ",", "y7", ",", "y8", ",", "u1c", ",", "u2c", ",", 
    "u3c", ",", "u4c", ",", "u5c", ",", "u6c", ",", "u7c", ",", "u8c", ",", 
    "h1", ",", "h2", ",", "h3", ",", "h4", ",", "g", ",", "g1", ",", "g2", 
    ",", "g3", ",", "g4", ",", "g5", ",", "g6", ",", "u", ",", "a", ",", "b", 
    ",", "v", ",", "positiveObstructionCheck", ",", 
    "negativeObstructionCheck"}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Assign", " ", "parabolic", " ", "quandle", " ", "colorings", " ", "for", 
    " ", "each", " ", "arc"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a1", ",", "a4", ",", "a6"}], "}"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "u"}], "}"}], " ", ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}]}], "}"}]}], " ", ";"}], 
  RowBox[{"(*", "Initial", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a2", "=", 
    RowBox[{
     RowBox[{"a1", "-", 
      RowBox[{
       RowBox[{"det", "[", 
        RowBox[{"a1", ",", "a4"}], "]"}], " ", "a4"}]}], "//", "Expand"}]}], 
   ";"}], " ", 
  RowBox[{"(*", "c1", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a7", "=", 
    RowBox[{
     RowBox[{"a6", "+", 
      RowBox[{
       RowBox[{"det", "[", 
        RowBox[{"a6", ",", "a1"}], "]"}], " ", "a1"}]}], "//", "Expand"}]}], 
   ";"}], 
  RowBox[{"(*", "c6", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a8", "=", 
    RowBox[{
     RowBox[{"a7", "-", 
      RowBox[{
       RowBox[{"det", "[", 
        RowBox[{"a7", ",", "a2"}], "]"}], " ", "a2"}]}], "//", "Expand"}]}], 
   ";"}], 
  RowBox[{"(*", "c7", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a5", "=", 
    RowBox[{
     RowBox[{"a4", "+", 
      RowBox[{
       RowBox[{"det", "[", 
        RowBox[{"a4", ",", "a7"}], "]"}], " ", "a7"}]}], "//", "Expand"}]}], 
   ";"}], 
  RowBox[{"(*", "c4", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a3", "=", 
    RowBox[{
     RowBox[{"a2", "+", 
      RowBox[{
       RowBox[{"det", "[", 
        RowBox[{"a2", ",", "a5"}], "]"}], " ", "a5"}]}], "//", "Expand"}]}], 
   ";"}], 
  RowBox[{"(*", "c2", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"See", " ", "the", " ", "coloring"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"varsView", "@", 
  RowBox[{"{", 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
    ",", "a8"}], "}"}], " "}]}], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
   3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
   3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
   3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
   3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
   3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
   3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
   3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
   3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
   3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
   3.8308187253604937`*^9}, {3.8308187607111015`*^9, 
   3.8308187795649595`*^9}, {3.8308188183311386`*^9, 
   3.8308188320557585`*^9}, {3.830820415543039*^9, 3.8308204574835353`*^9}, 
   3.8308304921560936`*^9, {3.830993357983013*^9, 3.830993468240838*^9}, {
   3.830993502270542*^9, 3.8309935213763027`*^9}, {3.831113407480985*^9, 
   3.831113407862569*^9}, {3.8311136770320683`*^9, 3.831113681059368*^9}, 
   3.8311138956226225`*^9, 3.831436828458014*^9, 3.8314368980264225`*^9, {
   3.8314369839178047`*^9, 3.8314369845635324`*^9}, {3.832192702469977*^9, 
   3.832192702651983*^9}, {3.832192784059429*^9, 3.8321928447834587`*^9}, {
   3.8321936245300627`*^9, 3.8321936267801285`*^9}, {3.8322824086494207`*^9, 
   3.8322824094394608`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"afdd1f30-0577-4f08-885b-9ac7ad035c5d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"a1\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0"}], "}"}]}], ",", 
   RowBox[{"\<\"a2\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", 
       SuperscriptBox["u", "2"]}]}], "}"}]}], ",", 
   RowBox[{"\<\"a3\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"2", " ", "a", " ", "b", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", "b", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"3", " ", "a", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "3"], " ", "b", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"4", " ", "a", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["u", "4"]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "a", " ", "b", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"2", " ", "a", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"2", " ", "a", " ", "b", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "3"], " ", "b", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["b", "2"], " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"3", " ", "a", " ", 
        SuperscriptBox["b", "3"], " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{
        SuperscriptBox["b", "4"], " ", 
        SuperscriptBox["u", "4"]}]}]}], "}"}]}], ",", 
   RowBox[{"\<\"a4\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "u"}], "}"}]}], ",", 
   RowBox[{"\<\"a5\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], " ", "u"}], "+", 
       RowBox[{"2", " ", "a", " ", "b", " ", "u"}], "-", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "u"}]}], ",", 
      RowBox[{"u", "-", 
       RowBox[{"a", " ", "b", " ", "u"}], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", "u"}]}]}], "}"}]}], ",", 
   RowBox[{"\<\"a6\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b"}], "}"}]}], ",", 
   RowBox[{"\<\"a7\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "-", "b"}], ",", "b"}], "}"}]}], ",", 
   RowBox[{"\<\"a8\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "+", 
       RowBox[{"a", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"b", " ", 
        SuperscriptBox["u", "2"]}]}], ",", 
      RowBox[{"b", "-", 
       RowBox[{"b", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"a", " ", 
        SuperscriptBox["u", "4"]}], "+", 
       RowBox[{"b", " ", 
        SuperscriptBox["u", "4"]}]}]}], "}"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8321927991280823`*^9, 3.8321928453364573`*^9}, 
   3.832193628224774*^9, 3.8321960632224956`*^9, 3.8321978869366093`*^9, 
   3.8322087033740234`*^9, 3.832208771297331*^9, {3.83220901804358*^9, 
   3.8322090285563087`*^9}, 3.832209551301813*^9, {3.832209947351788*^9, 
   3.8322099671975865`*^9}, 3.8322116737704215`*^9, 3.832212117360928*^9, 
   3.8322128162950783`*^9, 3.832213219581045*^9, 3.8322137494523134`*^9, 
   3.8322674723321276`*^9, 3.832274984544576*^9, 3.832275198396566*^9, 
   3.8322824572759624`*^9, 3.8322827976005163`*^9, 3.8322831534421563`*^9, 
   3.8322926884423513`*^9, 3.832299501422828*^9, 3.8344375718949404`*^9, 
   3.834459878874062*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"fa9c5570-08da-4645-966a-dd32e8b117db"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
   3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
   3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
   3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
   3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
   3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
   3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
   3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
   3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
   3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
   3.8308187253604937`*^9}, {3.8308187607111015`*^9, 3.830818813988311*^9}, {
   3.8308305201838055`*^9, 3.830830547388517*^9}, {3.830903746500986*^9, 
   3.8309037473687086`*^9}, 3.8309038049372845`*^9, 3.8309713910746374`*^9, {
   3.8309935462716713`*^9, 3.8309935471034727`*^9}, 
   3.831113405188077*^9},ExpressionUUID->"347c365b-7f77-4abf-a9ea-\
9794a8ab0f1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Check", " ", "Equation", " ", "at", " ", "c3"}], ",", "c5"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2"}], "}"}], "=", 
     RowBox[{
      RowBox[{"a4", "-", 
       RowBox[{"(", 
        RowBox[{"a3", "-", 
         RowBox[{
          RowBox[{"det", "[", 
           RowBox[{"a3", ",", "a6"}], "]"}], "a6"}]}], ")"}]}], "//", 
      "Expand"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h3", ",", "h4"}], "}"}], "=", 
     RowBox[{
      RowBox[{"a6", "-", 
       RowBox[{"(", 
        RowBox[{"a5", "-", 
         RowBox[{
          RowBox[{"det", "[", 
           RowBox[{"a5", ",", "a8"}], "]"}], "a8"}]}], ")"}]}], "//", 
      "Expand"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", 
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.830971398011473*^9, 3.8309714014200516`*^9}, {
   3.830971579667736*^9, 3.8309716394994497`*^9}, {3.8309716882795353`*^9, 
   3.8309716891376686`*^9}, {3.8309936327981358`*^9, 
   3.8309936415190067`*^9}, {3.830996450286541*^9, 3.8309965576307936`*^9}, {
   3.8311141439615765`*^9, 3.8311141573875656`*^9}, {3.831434289383679*^9, 
   3.8314342915637307`*^9}, 3.8314368284649997`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"606cdfba-b9b9-4f78-9cdb-bcf156392e03"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"h1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"a", " ", "b"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"4", " ", "a", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"a", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "3"], " ", "b", " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"4", " ", "a", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["u", "4"]}]}]}]},
      {
       RowBox[{"\<\"h2\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox["b", "2"], "+", "u", "+", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["b", "6"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"3", " ", "a", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "6"], " ", 
          SuperscriptBox["u", "4"]}]}]}]},
      {
       RowBox[{"\<\"h3\"\>", "\[Rule]", 
        RowBox[{"a", "-", 
         RowBox[{"2", " ", "a", " ", "b", " ", "u"}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", "u"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", "u"}], "-", 
         RowBox[{"a", " ", 
          SuperscriptBox["b", "3"], " ", "u"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "3"], " ", "b", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", "b", " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{"5", " ", "a", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["u", "7"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "3"], " ", "b", " ", 
          SuperscriptBox["u", "7"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "7"]}], "-", 
         RowBox[{"4", " ", "a", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "7"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "7"]}]}]}]},
      {
       RowBox[{"\<\"h4\"\>", "\[Rule]", 
        RowBox[{"b", "-", "u", "-", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", "u"}], "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["b", "3"], " ", "u"}], "-", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", "u"}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"5", " ", "a", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", "b", " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{"9", " ", "a", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "7"]}], "-", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["u", "7"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "3"], " ", "b", " ", 
          SuperscriptBox["u", "7"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "7"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "7"]}], "-", 
         RowBox[{"9", " ", "a", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "7"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "7"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["u", "9"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "3"], " ", "b", " ", 
          SuperscriptBox["u", "9"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "9"]}], "+", 
         RowBox[{"4", " ", "a", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "9"]}], "-", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "9"]}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.8309715841263623`*^9, 3.830971591256996*^9}, {
   3.8309716228602715`*^9, 3.8309716414584246`*^9}, 3.830971937680996*^9, 
   3.830996567493899*^9, 3.831006007868449*^9, 3.8310706948430305`*^9, 
   3.831072147452083*^9, 3.8310725548277144`*^9, 3.831072660403691*^9, 
   3.831085841331911*^9, 3.831113621730099*^9, 3.831113693897057*^9, {
   3.831114147890853*^9, 3.8311141578923407`*^9}, 3.831434292080425*^9, 
   3.8314344348316174`*^9, 3.831435429281866*^9, 3.8314370856417246`*^9, 
   3.831437570789204*^9, 3.8315187122388616`*^9, 3.8315259932599993`*^9, 
   3.8315872949685745`*^9, 3.8321949126387453`*^9, 3.832196066291046*^9, 
   3.832197890772317*^9, 3.8322087070151405`*^9, 3.8322087736892877`*^9, 
   3.832209031399972*^9, 3.8322095539269643`*^9, {3.8322099499319787`*^9, 
   3.832209974603298*^9}, 3.832211676816986*^9, 3.832212119751997*^9, 
   3.8322128197559767`*^9, 3.8322132224809523`*^9, 3.8322137521603937`*^9, 
   3.8322675455714717`*^9, 3.832274988961268*^9, 3.8322752030432034`*^9, 
   3.832282461777137*^9, 3.832282803079132*^9, 3.8322831593843646`*^9, 
   3.832292692079314*^9, 3.832299505141218*^9, 3.8344375749798336`*^9, 
   3.834459882089305*^9},
 CellLabel->
  "Out[20]//MatrixForm=",ExpressionUUID->"708f3245-5733-412b-bebe-\
d3946ab69a58"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.82201375427244*^9, 3.822013781443326*^9}, 
   3.830204684141765*^9},ExpressionUUID->"217600e8-4a06-46b0-8bbd-\
828cff98e645"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "********)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Obstruction", " ", "class"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "********)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8220137977736416`*^9, 3.8220138016235*^9}, {
  3.8309719588404355`*^9, 
  3.8309719682296147`*^9}},ExpressionUUID->"90c93e9e-cb43-45ef-ad31-\
7201bff29b59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Verify", " ", "the", " ", "equation", " ", "at", " ", "the", " ", 
     "crossing", " ", 
     RowBox[{"c8", ".", " ", "\[IndentingNewLine]", "It"}], " ", "shoud", " ",
      "be", " ", "satisfied", " ", "for"}], " ", "+", " ", "or", " ", "-", 
    " ", 
    RowBox[{
    "sign", " ", "and", " ", "it", " ", "gives", " ", "the", " ", 
     "obstruction", " ", "class"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"positiveObstructionCheck", "=", 
     RowBox[{"a1", "-", 
      RowBox[{"(", 
       RowBox[{"a8", "+", 
        RowBox[{
         RowBox[{"det", "[", 
          RowBox[{"a8", ",", "a3"}], "]"}], "a3"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"negativeObstructionCheck", "=", 
     RowBox[{
      RowBox[{"-", "a1"}], "-", 
      RowBox[{"(", 
       RowBox[{"a8", "+", 
        RowBox[{
         RowBox[{"det", "[", 
          RowBox[{"a8", ",", "a3"}], "]"}], "a3"}]}], ")"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8220123100692616`*^9, 3.822012314136022*^9}, {
   3.8220124677922964`*^9, 3.822012469409795*^9}, {3.8220125073897514`*^9, 
   3.822012555628807*^9}, {3.8220126620767775`*^9, 3.82201266526993*^9}, {
   3.822013130361189*^9, 3.8220131688527403`*^9}, {3.8220132170770884`*^9, 
   3.8220132445879407`*^9}, {3.8220132817842503`*^9, 
   3.8220133920123153`*^9}, {3.8220134255354843`*^9, 
   3.8220134338645315`*^9}, {3.82201347166934*^9, 3.822013474042965*^9}, {
   3.822013524432679*^9, 3.822013532093794*^9}, {3.8220136258982716`*^9, 
   3.8220136277024555`*^9}, {3.82201374714983*^9, 3.822013753313197*^9}, 
   3.822013788078307*^9, {3.822014031433878*^9, 3.822014075695156*^9}, {
   3.82220631903647*^9, 3.8222063571202574`*^9}, {3.83099717722768*^9, 
   3.8309972343404837`*^9}, {3.8311137146522474`*^9, 
   3.8311137160916586`*^9}, {3.831434304865611*^9, 3.8314343056495695`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"d16bc01b-aad1-4dcd-8bbe-f7616243073c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.822013644718952*^9, 3.8220136447287407`*^9}, {
  3.8220138157074738`*^9, 
  3.8220138163327785`*^9}},ExpressionUUID->"1d728a27-b444-460b-b56f-\
cf23232e5280"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"::", 
    RowBox[{"_", ":", 
     RowBox[{
     "There", " ", "are", " ", "25", " ", "parabolic", " ", "representations",
       " ", "in", " ", 
      RowBox[{"Q_u", ".", " ", "\[IndentingNewLine]", "   ", "All"}], " ", 
      "are", " ", "of", " ", "negative", " ", 
      RowBox[{"obstruction", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"h1", "\[Equal]", "0"}], ",", 
       RowBox[{"h2", "\[Equal]", "0"}], ",", 
       RowBox[{"h3", "\[Equal]", "0"}], ",", 
       RowBox[{"h4", "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], "//", 
   "Length"}]}]], "Input",
 CellChangeTimes->{{3.8220137836589537`*^9, 3.822013926222766*^9}, {
   3.8220139992600727`*^9, 3.822014010957013*^9}, {3.8308190006804075`*^9, 
   3.8308190010066004`*^9}, {3.8309721274581356`*^9, 
   3.8309721790312333`*^9}, {3.8309726319439406`*^9, 
   3.8309726491529837`*^9}, {3.830972684566681*^9, 3.830972685242872*^9}, {
   3.830997894180602*^9, 3.8309979549450693`*^9}, 3.83099808464732*^9, {
   3.831113933988095*^9, 3.8311139357626853`*^9}, {3.8315259622516747`*^9, 
   3.8315259669506974`*^9}},
 CellLabel->
  "In[743]:=",ExpressionUUID->"8790329f-4bbf-4c54-8b62-eb660d63aeb7"],

Cell[BoxData["25"], "Output",
 CellChangeTimes->{{3.831525970987363*^9, 3.831525998710907*^9}, 
   3.832209559236476*^9},
 CellLabel->
  "Out[743]=",ExpressionUUID->"8a96b66e-a1dd-46ba-bc2d-2e351fe1cc8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
   "Check", " ", "the", " ", "obstruction", " ", "classes", " ", "by", " ", 
    "numerical", " ", "method"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"positiveObstructionCheck", "/.", 
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"h1", "\[Equal]", "0"}], ",", 
        RowBox[{"h2", "\[Equal]", "0"}], ",", 
        RowBox[{"h3", "\[Equal]", "0"}], ",", 
        RowBox[{"h4", "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Chop", "[", 
     RowBox[{"#", ",", 
      RowBox[{"10", "^", 
       RowBox[{"-", "8"}]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.8220137836589537`*^9, 3.822013926222766*^9}, {
   3.8220139992600727`*^9, 3.822014010957013*^9}, {3.8308190006804075`*^9, 
   3.8308190010066004`*^9}, {3.8309721274581356`*^9, 
   3.8309721790312333`*^9}, {3.8309726319439406`*^9, 
   3.8309726491529837`*^9}, {3.830972684566681*^9, 3.830972685242872*^9}, {
   3.830997894180602*^9, 3.8309979549450693`*^9}, 3.83099808464732*^9, {
   3.831113933988095*^9, 3.8311139357626853`*^9}, {3.8315259622516747`*^9, 
   3.8315259669506974`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"554d9355-bafe-4933-bce3-a765ad329dcf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2.000000000009937`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.000000000009937`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9999999999999618`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9999999999999618`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.000000000000086`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.000000000000086`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.00000000000095`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.00000000000095`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0000000002057767`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0000000002057767`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.000000000000082`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.000000000000082`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.000000000000255`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.000000000000255`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0000000000001923`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0000000000001923`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9999999999915101`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9999999999915101`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0000000000000693`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.000000000000046`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0000000000062403`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.00000000000011`", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9999999999999674`", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.822013854653058*^9, 3.82201387318755*^9}, 
   3.822013934082346*^9, 3.822206372940341*^9, 3.830204781196823*^9, 
   3.8308190018210044`*^9, 3.8308305760088634`*^9, 3.830891426665008*^9, 
   3.8309038642297134`*^9, 3.83099731743028*^9, {3.8309979378203473`*^9, 
   3.8309979558208447`*^9}, 3.8309980864128327`*^9, 3.8310707427259765`*^9, 
   3.831072164075077*^9, 3.831085857132883*^9, 3.8311137288674526`*^9, 
   3.8311139366317205`*^9, 3.831434311149679*^9, 3.8314344412317476`*^9, 
   3.8314354379552555`*^9, 3.831437577638255*^9, 3.8322137590704355`*^9, 
   3.8322927001243153`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"d818ba36-f56a-4d34-80d8-d53ddc668213"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Two", " ", "colorings", " ", "with", " ", "positive", " ", "sign"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.831525909845196*^9, 
  3.831525932504722*^9}},ExpressionUUID->"d3be337f-44e2-4eb6-a6ab-\
0e85485783b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"negativeObstructionCheck", "/.", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"h1", "\[Equal]", "0"}], ",", 
       RowBox[{"h2", "\[Equal]", "0"}], ",", 
       RowBox[{"h3", "\[Equal]", "0"}], ",", 
       RowBox[{"h4", "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}]}], "//", 
  RowBox[{
   RowBox[{"Chop", "[", 
    RowBox[{"#", ",", 
     RowBox[{"10", "^", 
      RowBox[{"-", "8"}]}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.822013891980226*^9, 3.822013893495463*^9}, 
   3.8220139310470448`*^9, {3.8309979921831346`*^9, 3.8309980250669413`*^9}, {
   3.8309980560341086`*^9, 3.830998073554885*^9}, {3.831113940964957*^9, 
   3.831113941548152*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"0e634233-9db6-4946-85bc-43765816edc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.0000000000002083`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.0000000000002083`"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8220138941242623`*^9, 3.8220139314811506`*^9, 3.8222063751288157`*^9, 
   3.8302047834303603`*^9, 3.8308305779372416`*^9, 3.8308914292072773`*^9, 
   3.830903867957039*^9, 3.8309979937333536`*^9, 3.830998026220178*^9, {
   3.830998059344232*^9, 3.8309980911776795`*^9}, 3.831070747436264*^9, 
   3.831085861408663*^9, 3.8311137341968665`*^9, 3.8311139437558107`*^9, 
   3.831434315083726*^9, 3.8314344435605392`*^9, 3.831435409014538*^9, 
   3.831435440822048*^9, 3.8314370932345476`*^9, 3.831437580296471*^9, 
   3.8322927034326935`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"426e3395-678c-4000-bbf8-c0b2415ae36e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "All", " ", "coloring", " ", "excep", " ", "two", " ", "reps", " ", 
   "satisfy", " ", "the", " ", "equation", " ", "at", " ", "c8", " ", "with", 
   " ", "negative", " ", "sign"}], "*)"}]], "Input",
 CellChangeTimes->{{3.82201416012579*^9, 3.822014188100292*^9}, {
  3.831113817008374*^9, 3.8311138173904905`*^9}, {3.831525916663989*^9, 
  3.831525920463771*^9}},ExpressionUUID->"81ee5404-cff8-4de4-b7d3-\
f81c87272501"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
        "**"}], "**"}], "**"}], "**"}], "**"}], "*********)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Find", " ", "irreducible", " ", "factors", " ", "in", " ", "g", 
    RowBox[{"(", "u", ")"}], " ", "at", " ", "c_", "1", "  ", "by", " ", 
    RowBox[{
     RowBox[{"using", " ", "::", "GroebnerBasis"}], ".", " ", 
     "\[IndentingNewLine]", "signtype"}], " ", 
    RowBox[{"(", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"\[PlusMinus]", "1"}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"g", "=", 
    RowBox[{
     RowBox[{"First", "@", 
      RowBox[{"GroebnerBasis", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}]}], "//", 
     "Factor"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"g1", ",", "g2", ",", "g3", ",", "g4", ",", "g5", ",", "g6"}], 
     "}"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"g", "[", 
       RowBox[{"[", "2", "]"}], "]"}], ",", 
      RowBox[{"g", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", 
      RowBox[{"g", "[", 
       RowBox[{"[", "4", "]"}], "]"}], ",", 
      RowBox[{"g", "[", 
       RowBox[{"[", "5", "]"}], "]"}], ",", 
      RowBox[{"g", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8309717262826505`*^9, 3.8309717957171288`*^9}, {
  3.8309718797809887`*^9, 3.8309718998480883`*^9}, {3.8309721017234726`*^9, 
  3.830972103652766*^9}, {3.830996610863906*^9, 3.830996613663089*^9}, {
  3.830996786359408*^9, 3.8309967898440475`*^9}, {3.831114314556801*^9, 
  3.8311143884929104`*^9}, {3.8315264532266045`*^9, 3.8315264552958527`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"82a9e20d-f37a-4914-b6b2-0a29facbc24c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "u"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "u", "+", 
    SuperscriptBox["u", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"3", "-", 
    RowBox[{"6", " ", "u"}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    SuperscriptBox["u", "4"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "u"}], "+", 
    SuperscriptBox["u", "2"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    SuperscriptBox["u", "4"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "u"}], "+", 
    SuperscriptBox["u", "3"], "+", 
    SuperscriptBox["u", "4"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8309717392943773`*^9, 3.8309717982243986`*^9}, {
   3.830971882083736*^9, 3.830971901341174*^9}, 3.8309719438239794`*^9, 
   3.8309966203462152`*^9, 3.8309967935337305`*^9, 3.8310060151843567`*^9, 
   3.8310707171219606`*^9, 3.831072154757301*^9, 3.8310725622881246`*^9, 
   3.831072668360681*^9, 3.8310858470156717`*^9, 3.831113638207966*^9, 
   3.831113700331544*^9, 3.8311143898552055`*^9, 3.8314343232325745`*^9, 
   3.83143444797469*^9, 3.8314354448181806`*^9, 3.831437097566201*^9, 
   3.831437586747513*^9, 3.8315187320381913`*^9, 3.83219492076151*^9, 
   3.83219608685793*^9, 3.8322087809952946`*^9, 3.8322090414834642`*^9, 
   3.832209562455857*^9, 3.8322099821400533`*^9, 3.8322116831374054`*^9, 
   3.832212125822156*^9, 3.832212825970117*^9, 3.832213241936408*^9, 
   3.8322137648921504`*^9, 3.832267563153857*^9, 3.832275210454472*^9, 
   3.8322824695890303`*^9, 3.8322828120925055`*^9, 3.8322831725653486`*^9, 
   3.8322927062487507`*^9, 3.8322995128621006`*^9, 3.8344375853124886`*^9, 
   3.8344598902648573`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"2fef5ed1-9c85-4869-a264-612e7e1de690"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "u"}], ",", 
   RowBox[{"1", "+", "u"}], ",", 
   RowBox[{"1", "+", "u", "+", 
    SuperscriptBox["u", "2"]}], ",", 
   RowBox[{"3", "-", 
    RowBox[{"6", " ", "u"}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    SuperscriptBox["u", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "u"}], "+", 
    SuperscriptBox["u", "2"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    SuperscriptBox["u", "4"]}], ",", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "u"}], "+", 
    SuperscriptBox["u", "3"], "+", 
    SuperscriptBox["u", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8309717392943773`*^9, 3.8309717982243986`*^9}, {
   3.830971882083736*^9, 3.830971901341174*^9}, 3.8309719438239794`*^9, 
   3.8309966203462152`*^9, 3.8309967935337305`*^9, 3.8310060151843567`*^9, 
   3.8310707171219606`*^9, 3.831072154757301*^9, 3.8310725622881246`*^9, 
   3.831072668360681*^9, 3.8310858470156717`*^9, 3.831113638207966*^9, 
   3.831113700331544*^9, 3.8311143898552055`*^9, 3.8314343232325745`*^9, 
   3.83143444797469*^9, 3.8314354448181806`*^9, 3.831437097566201*^9, 
   3.831437586747513*^9, 3.8315187320381913`*^9, 3.83219492076151*^9, 
   3.83219608685793*^9, 3.8322087809952946`*^9, 3.8322090414834642`*^9, 
   3.832209562455857*^9, 3.8322099821400533`*^9, 3.8322116831374054`*^9, 
   3.832212125822156*^9, 3.832212825970117*^9, 3.832213241936408*^9, 
   3.8322137648921504`*^9, 3.832267563153857*^9, 3.832275210454472*^9, 
   3.8322824695890303`*^9, 3.8322828120925055`*^9, 3.8322831725653486`*^9, 
   3.8322927062487507`*^9, 3.8322995128621006`*^9, 3.8344375853124886`*^9, 
   3.834459890270894*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"67b5a225-fd27-42ca-9d6d-046cbb8beed3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
   "Check", " ", "the", " ", "obstruction", " ", "class", " ", "by", " ", 
    "algebraic", " ", 
    RowBox[{"method", "::", "GroebnerBasis"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"positiveObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g1", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"negativeObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g1", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"positiveObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g2", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"negativeObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g2", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"positiveObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g3", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"negativeObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g3", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"positiveObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g4", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"negativeObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g4", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"positiveObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g5", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"negativeObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g5", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"positiveObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g6", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"negativeObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g6", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.8309727006550865`*^9, 3.8309727408133698`*^9}, {
  3.8309981351105046`*^9, 3.8309981834944887`*^9}, {3.830998342475913*^9, 
  3.8309983738461447`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"841c909e-ab95-4e6b-9528-82d3b3b5d958"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "b"}], ",", "a"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8309727234132557`*^9, 3.830972742006115*^9}, 
   3.830998189503224*^9, 3.830998378235701*^9, 3.830998417397931*^9, 
   3.8310707885733376`*^9, 3.8310725087525883`*^9, 3.8310725872058907`*^9, 
   3.8310726914959507`*^9, 3.831114419711169*^9, 3.831434326658568*^9, 
   3.8314344501246777`*^9, 3.831435447278552*^9, 3.831437100382837*^9, 
   3.831437589118356*^9, 3.831518752380127*^9, 3.8344375885453763`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"94915216-0557-4b33-9f14-67e2d0384e24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "u"}], ",", 
     RowBox[{"b", "+", 
      SuperscriptBox["b", "2"]}], ",", 
     RowBox[{"1", "+", "a"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8309727234132557`*^9, 3.830972742006115*^9}, 
   3.830998189503224*^9, 3.830998378235701*^9, 3.830998417397931*^9, 
   3.8310707885733376`*^9, 3.8310725087525883`*^9, 3.8310725872058907`*^9, 
   3.8310726914959507`*^9, 3.831114419711169*^9, 3.831434326658568*^9, 
   3.8314344501246777`*^9, 3.831435447278552*^9, 3.831437100382837*^9, 
   3.831437589118356*^9, 3.831518752380127*^9, 3.834437588626385*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"9c362c48-d351-4bd7-a428-c2bfe0a0b81f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "u", "+", 
      SuperscriptBox["u", "2"]}], ",", 
     RowBox[{"1", "+", "b", "+", "u"}], ",", 
     RowBox[{"1", "+", "a"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "u", "+", 
      SuperscriptBox["u", "2"]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "b", "+", 
      SuperscriptBox["b", "2"], "-", "u", "-", 
      RowBox[{"b", " ", "u"}]}], ",", 
     RowBox[{"a", "-", "u", "+", 
      RowBox[{"b", " ", "u"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8309727234132557`*^9, 3.830972742006115*^9}, 
   3.830998189503224*^9, 3.830998378235701*^9, 3.830998417397931*^9, 
   3.8310707885733376`*^9, 3.8310725087525883`*^9, 3.8310725872058907`*^9, 
   3.8310726914959507`*^9, 3.831114419711169*^9, 3.831434326658568*^9, 
   3.8314344501246777`*^9, 3.831435447278552*^9, 3.831437100382837*^9, 
   3.831437589118356*^9, 3.831518752380127*^9, 3.834437588629388*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"ea7c833e-e235-462f-9281-0a874821e0e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"3", "-", 
      RowBox[{"6", " ", "u"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      SuperscriptBox["u", "4"]}], ",", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "b", "+", 
      RowBox[{"5", " ", "u"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      SuperscriptBox["u", "3"]}], ",", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"3", " ", "a"}], "-", 
      SuperscriptBox["u", "3"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8309727234132557`*^9, 3.830972742006115*^9}, 
   3.830998189503224*^9, 3.830998378235701*^9, 3.830998417397931*^9, 
   3.8310707885733376`*^9, 3.8310725087525883`*^9, 3.8310725872058907`*^9, 
   3.8310726914959507`*^9, 3.831114419711169*^9, 3.831434326658568*^9, 
   3.8314344501246777`*^9, 3.831435447278552*^9, 3.831437100382837*^9, 
   3.831437589118356*^9, 3.831518752380127*^9, 3.8344375887083225`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"75884531-97d4-4292-bea9-673aa66f4e31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "u"}], "+", 
      SuperscriptBox["u", "2"], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      SuperscriptBox["u", "4"]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "b", "+", 
      SuperscriptBox["u", "2"], "-", 
      SuperscriptBox["u", "3"]}], ",", 
     RowBox[{"1", "+", "a"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8309727234132557`*^9, 3.830972742006115*^9}, 
   3.830998189503224*^9, 3.830998378235701*^9, 3.830998417397931*^9, 
   3.8310707885733376`*^9, 3.8310725087525883`*^9, 3.8310725872058907`*^9, 
   3.8310726914959507`*^9, 3.831114419711169*^9, 3.831434326658568*^9, 
   3.8314344501246777`*^9, 3.831435447278552*^9, 3.831437100382837*^9, 
   3.831437589118356*^9, 3.831518752380127*^9, 3.8344375888103647`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"312998fc-9cf3-4f4f-b2a0-6a13413c0428"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "u"}], "+", 
      SuperscriptBox["u", "3"], "+", 
      SuperscriptBox["u", "4"]}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"4", " ", "b"}], "+", 
      SuperscriptBox["b", "2"], "-", "u", "+", 
      RowBox[{"3", " ", "b", " ", "u"}], "+", 
      RowBox[{"5", " ", "b", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"3", " ", "b", " ", 
       SuperscriptBox["u", "3"]}]}], ",", 
     RowBox[{"5", "+", "a", "-", 
      RowBox[{"3", " ", "b"}], "-", 
      RowBox[{"5", " ", "u"}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"b", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"b", " ", 
       SuperscriptBox["u", "3"]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8309727234132557`*^9, 3.830972742006115*^9}, 
   3.830998189503224*^9, 3.830998378235701*^9, 3.830998417397931*^9, 
   3.8310707885733376`*^9, 3.8310725087525883`*^9, 3.8310725872058907`*^9, 
   3.8310726914959507`*^9, 3.831114419711169*^9, 3.831434326658568*^9, 
   3.8314344501246777`*^9, 3.831435447278552*^9, 3.831437100382837*^9, 
   3.831437589118356*^9, 3.831518752380127*^9, 3.834437588916355*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"4a2c3969-f670-43f1-b96c-cba8c5370efa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Note", "::", 
    RowBox[{"_", ":", " ", 
     RowBox[{"The", " ", "unit", " ", "ideal", " ", 
      RowBox[{"{", "1", "}"}], " ", "means", " ", "there", " ", "is", " ", 
      "no", " ", 
      RowBox[{"solution", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Positive", " ", 
     RowBox[{"obstruction", " ", ":", " ", 
      RowBox[{"only", " ", "g3", 
       RowBox[{"(", 
        RowBox[{"2", " ", "reps"}], ")"}], "\[IndentingNewLine]", "Negative", 
       " ", "obstruction"}], " ", ":", " ", 
      RowBox[{"all", " ", "g1", 
       RowBox[{"(", 
        RowBox[{"1", " ", "reps"}], ")"}]}]}]}], ",", " ", 
    RowBox[{"g2", 
     RowBox[{"(", 
      RowBox[{"2", " ", "reps"}], ")"}]}], ",", " ", 
    RowBox[{"g3", 
     RowBox[{"(", 
      RowBox[{"4", " ", "reps"}], ")"}]}], ",", 
    RowBox[{"g4", 
     RowBox[{"(", 
      RowBox[{"4", " ", "reps"}], ")"}]}], ",", " ", 
    RowBox[{"g5", 
     RowBox[{"(", 
      RowBox[{"4", " ", "reps"}], ")"}]}], ",", " ", 
    RowBox[{"g6", 
     RowBox[{"(", 
      RowBox[{"8", " ", "reps"}], ")"}]}]}], " ", "\[IndentingNewLine]", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8311145004974675`*^9, 3.831114527807953*^9}, {
  3.831434330597104*^9, 3.8314344054806337`*^9}, {3.8321975203304043`*^9, 
  3.8321975783553176`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"280879df-5c4d-42cb-b538-31efeba4e808"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"g2", "=", 
    RowBox[{
    "0", " ", "gives", " ", "two", " ", "primary", " ", "ideals", " ", "of", 
     " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "+", "1"}], ",", "b", ",", 
       RowBox[{"1", "+", "a"}]}], "}"}], " ", "and", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u", "+", "1"}], ",", 
       RowBox[{"b", "+", "1"}], ",", 
       RowBox[{"1", "+", "a"}]}], "}"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"g6", "=", 
    RowBox[{"0", " ", "gives", " ", "two", " ", "primary", " ", 
     RowBox[{"ideals", ".", " ", "We"}], " ", "can", " ", "see", " ", "this", 
     " ", "as", " ", "follows"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"negativeObstructionCheck", "~", "Join", "~", 
       RowBox[{"{", 
        RowBox[{"g6", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}], 
      ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "a", ",", "u"}], "}"}]}], "]"}], "//", 
   "Factor"}]}]], "Input",
 CellChangeTimes->{{3.8309723175868816`*^9, 3.8309723312753363`*^9}, {
   3.8309723994651737`*^9, 3.830972400274741*^9}, {3.830972520085988*^9, 
   3.830972520526657*^9}, 3.830972760665772*^9, {3.832197609191885*^9, 
   3.8321977009855084`*^9}, {3.832197731716853*^9, 3.8321979569463987`*^9}, {
   3.832197987708049*^9, 3.832198001518886*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"758939d3-ad7e-49ae-9875-4a87b24e1e4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", 
    RowBox[{"2", " ", "u"}], "+", 
    SuperscriptBox["u", "3"], "+", 
    SuperscriptBox["u", "4"]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "a"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"a", "-", 
      RowBox[{"2", " ", "u"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      SuperscriptBox["u", "3"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", "7"}], "-", "a", "+", 
    RowBox[{"3", " ", "b"}], "+", 
    RowBox[{"6", " ", "u"}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["u", "3"]}], "-", 
    RowBox[{"a", " ", 
     SuperscriptBox["u", "3"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8321978512965937`*^9, 3.8321979573929596`*^9}, 
   3.8321980071388817`*^9, 3.8322090509202986`*^9, 3.832213770247559*^9, 
   3.834437595039165*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"e1e437ea-0996-4f06-83e9-7cf860ad3f23"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "One", " ", "can", " ", "verify", " ", "that", " ", "the", " ", "above", 
   " ", "decomposition", " ", "is", " ", "correct", " ", "by", " ", "the", 
   " ", "Primary", " ", "decomposition", " ", "algorithms", " ", "of", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Singular", "/", "Macaulay2"}], "/", "Maple"}], "/", "Magma"}], 
    "/", 
    RowBox[{"Etc", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8321980095058804`*^9, 3.832198140365677*^9}, {
  3.8322020962281857`*^9, 3.8322021352639484`*^9}, {3.8322081100672345`*^9, 
  3.8322082006742005`*^9}, {3.8322082531477146`*^9, 3.832208256700716*^9}, {
  3.8322084577438927`*^9, 
  3.832208459675068*^9}},ExpressionUUID->"d1d5ecb3-2976-4348-83c8-\
61a6d5a5e064"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Primary", " ", "decomposition", " ", "of", " ", "Qu", " ", "is", " ", 
    "as", " ", "follows"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"XparQuNegative", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"GroebnerBasis", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"g1", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"GroebnerBasis", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "b", ",", "g2", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"GroebnerBasis", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"b", "+", "1"}], ",", "g2", ",", "h1", ",", "h2", ",", 
           "h3", ",", "h4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"GroebnerBasis", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"g5", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"GroebnerBasis", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "negativeObstructionCheck", ",", "g3", ",", "h1", ",", "h2", ",", 
           "h3", ",", "h4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"GroebnerBasis", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"g4", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"GroebnerBasis", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "+", "a"}], ",", "g6", ",", "h1", ",", "h2", ",", 
           "h3", ",", "h4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"GroebnerBasis", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"a", "-", 
            RowBox[{"2", " ", "u"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "2"]}], "-", 
            SuperscriptBox["u", "3"]}], ",", "g6", ",", "h1", ",", "h2", ",", 
           "h3", ",", "h4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"XparQuPositive", "=", 
     RowBox[{"{", 
      RowBox[{"GroebnerBasis", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "positiveObstructionCheck", ",", "g3", ",", "h1", ",", "h2", ",", 
          "h3", ",", "h4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", "XparQuPositive"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", "XparQuNegative"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8220142130892425`*^9, 3.822014240232257*^9}, 
   3.8220143928154697`*^9, 3.8309722994152327`*^9, {3.8322081506112537`*^9, 
   3.8322084697922277`*^9}, {3.8322089064269137`*^9, 
   3.8322089120506124`*^9}, {3.8322092733585024`*^9, 
   3.8322092860711184`*^9}, {3.8322116065540853`*^9, 3.832211649046047*^9}, {
   3.8322116959112167`*^9, 3.8322117140765986`*^9}, {3.832212095750696*^9, 
   3.8322121025207744`*^9}, {3.8322126541149163`*^9, 3.832212665785698*^9}, {
   3.8322131972631807`*^9, 3.8322132066257563`*^9}, {3.832282534473854*^9, 
   3.8322825506528625`*^9}, {3.832282886609006*^9, 3.8322829041048*^9}, {
   3.8322831036631913`*^9, 3.832283112952423*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"25e1eee4-64b8-43ac-a735-dd11f7d762ca"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"XparQuPositive1\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "u", "+", 
           SuperscriptBox["u", "2"]}], ",", 
          RowBox[{"1", "+", "b", "+", "u"}], ",", 
          RowBox[{"1", "+", "a"}]}], "}"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{
  3.832208333717866*^9, 3.832208370563802*^9, {3.832208425068845*^9, 
   3.8322084704958477`*^9}, 3.832208718999895*^9, 3.8322087888978243`*^9, {
   3.832208908193408*^9, 3.8322089125473356`*^9}, 3.832209054388715*^9, 
   3.832209291733322*^9, 3.832209587805401*^9, 3.8322099889433002`*^9, {
   3.8322116910453014`*^9, 3.832211714748619*^9}, {3.8322121037524014`*^9, 
   3.8322121318951774`*^9}, 3.8322128317403955`*^9, 3.8322132094435787`*^9, 
   3.8322132465385585`*^9, 3.8322137763708715`*^9, 3.832267603608777*^9, 
   3.83228255221986*^9, 3.832282837619091*^9, {3.8322828962102437`*^9, 
   3.8322829047247996`*^9}, 3.8322831157860017`*^9, 3.832283179528343*^9, 
   3.8322927153349667`*^9, 3.8322995198473883`*^9, 3.8344375983405733`*^9, 
   3.834459923046736*^9},
 CellLabel->
  "Out[27]//MatrixForm=",ExpressionUUID->"84dd92b6-9c2a-4085-bce0-\
7e25ad8efa90"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"XparQuNegative1\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ",", "a"}], "}"}]}]},
      {
       RowBox[{"\<\"XparQuNegative2\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "u"}], ",", "b", ",", 
          RowBox[{"1", "+", "a"}]}], "}"}]}]},
      {
       RowBox[{"\<\"XparQuNegative3\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "u"}], ",", 
          RowBox[{"1", "+", "b"}], ",", 
          RowBox[{"1", "+", "a"}]}], "}"}]}]},
      {
       RowBox[{"\<\"XparQuNegative4\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b", "+", 
           SuperscriptBox["u", "2"], "-", 
           SuperscriptBox["u", "3"]}], ",", 
          RowBox[{"1", "+", "a"}]}], "}"}]}]},
      {
       RowBox[{"\<\"XparQuNegative5\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "u", "+", 
           SuperscriptBox["u", "2"]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "b", "+", 
           SuperscriptBox["b", "2"], "-", "u", "-", 
           RowBox[{"b", " ", "u"}]}], ",", 
          RowBox[{"a", "-", "u", "+", 
           RowBox[{"b", " ", "u"}]}]}], "}"}]}]},
      {
       RowBox[{"\<\"XparQuNegative6\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ",", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "b", "+", 
           RowBox[{"5", " ", "u"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           SuperscriptBox["u", "3"]}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"3", " ", "a"}], "-", 
           SuperscriptBox["u", "3"]}]}], "}"}]}]},
      {
       RowBox[{"\<\"XparQuNegative7\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "b", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}]}], ",", 
          RowBox[{"1", "+", "a"}]}], "}"}]}]},
      {
       RowBox[{"\<\"XparQuNegative8\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "b", "+", "u", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           SuperscriptBox["u", "3"]}], ",", 
          RowBox[{"a", "-", 
           RowBox[{"2", " ", "u"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           SuperscriptBox["u", "3"]}]}], "}"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{
  3.832208333717866*^9, 3.832208370563802*^9, {3.832208425068845*^9, 
   3.8322084704958477`*^9}, 3.832208718999895*^9, 3.8322087888978243`*^9, {
   3.832208908193408*^9, 3.8322089125473356`*^9}, 3.832209054388715*^9, 
   3.832209291733322*^9, 3.832209587805401*^9, 3.8322099889433002`*^9, {
   3.8322116910453014`*^9, 3.832211714748619*^9}, {3.8322121037524014`*^9, 
   3.8322121318951774`*^9}, 3.8322128317403955`*^9, 3.8322132094435787`*^9, 
   3.8322132465385585`*^9, 3.8322137763708715`*^9, 3.832267603608777*^9, 
   3.83228255221986*^9, 3.832282837619091*^9, {3.8322828962102437`*^9, 
   3.8322829047247996`*^9}, 3.8322831157860017`*^9, 3.832283179528343*^9, 
   3.8322927153349667`*^9, 3.8322995198473883`*^9, 3.8344375983405733`*^9, 
   3.8344599230567384`*^9},
 CellLabel->
  "Out[28]//MatrixForm=",ExpressionUUID->"58945d81-fc71-43ad-bdad-\
40100ab9da1a"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8220142130892425`*^9, 3.822014240232257*^9}, 
   3.8220143928154697`*^9, 3.8309722994152327`*^9, {3.8322081506112537`*^9, 
   3.8322083311748147`*^9}, 3.832208481005486*^9, {3.832211738736207*^9, 
   3.8322118231460114`*^9}},ExpressionUUID->"fb723834-e2ce-41fb-bb82-\
2a7eb457dc6b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8322118618570833`*^9, 3.832211879382219*^9}, 
   3.832211954352533*^9},ExpressionUUID->"229e9882-d90b-4c73-b18e-\
7b9e59714900"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Computing", " ", "u"}], "-", 
     RowBox[{"values", " ", 
      RowBox[{"(", 
       RowBox[{"u1", ",", "...", ",", "u8"}], ")"}], " ", "at", " ", "each", 
      " ", "crossing", " ", "with", " ", "Signtype", " ", "\[Epsilon]"}]}], 
    "=", 
    RowBox[{"(", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "1"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"u1", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a1", ",", "a4"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u2", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a2", ",", "a5"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u3", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a3", ",", "a6"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u4", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a4", ",", "a7"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u5", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a5", ",", "a8"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u6", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a6", ",", "a1"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u7", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a7", ",", "a2"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u8", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a8", ",", "a3"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView", "@", 
    RowBox[{"{", 
     RowBox[{
     "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", "u7", 
      ",", "u8"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.822013683211094*^9, {3.8220142805971375`*^9, 3.8220143225617027`*^9}, {
   3.8220143961589603`*^9, 3.822014397734331*^9}, {3.8220153638368673`*^9, 
   3.8220153659317665`*^9}, {3.8220175439257383`*^9, 
   3.8220175683974934`*^9}, {3.8220225382204094`*^9, 
   3.8220225683231754`*^9}, {3.822022860318852*^9, 3.8220228826481695`*^9}, {
   3.8220232386514015`*^9, 3.8220232643935*^9}, {3.8220237255444026`*^9, 
   3.8220237290889945`*^9}, {3.8308034786112313`*^9, 3.830803514094999*^9}, {
   3.8308035948931723`*^9, 3.830803595201449*^9}, {3.8308305931170845`*^9, 
   3.8308306180792117`*^9}, {3.830891443754506*^9, 3.830891446935343*^9}, {
   3.830900316495221*^9, 3.8309003274455986`*^9}, {3.830900621599616*^9, 
   3.8309006217715263`*^9}, {3.830903931687592*^9, 3.8309039398153777`*^9}, {
   3.8309728654700346`*^9, 3.830972884163364*^9}, {3.8309740600485744`*^9, 
   3.830974105971733*^9}, {3.830997828155278*^9, 3.830997854099366*^9}, {
   3.8309984869640927`*^9, 3.8309984872261996`*^9}, {3.8309985442496862`*^9, 
   3.830998558824031*^9}, {3.831000518824654*^9, 3.83100053546317*^9}, {
   3.8311145426643515`*^9, 3.8311145430451345`*^9}, 3.831436828474002*^9, {
   3.8321947945303807`*^9, 3.8321948885580344`*^9}, {3.8321949588947005`*^9, 
   3.8321952890715504`*^9}, 3.8321961428552165`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"07bcdd16-b134-4a0e-9ab0-f7f7d8b38d51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\<\"u1\"\>", "\[Rule]", "u"}], ",", 
   RowBox[{"\<\"u2\"\>", "\[Rule]", 
    RowBox[{"u", "-", 
     RowBox[{"a", " ", "b", " ", "u"}], "+", 
     RowBox[{
      SuperscriptBox["b", "2"], " ", "u"}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["u", "3"]}], "+", 
     RowBox[{"2", " ", "a", " ", "b", " ", 
      SuperscriptBox["u", "3"]}], "-", 
     RowBox[{
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["u", "3"]}]}]}], ",", 
   RowBox[{"\<\"u3\"\>", "\[Rule]", 
    RowBox[{"b", "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "b", " ", 
      SuperscriptBox["u", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b", "3"], " ", 
      SuperscriptBox["u", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["b", "3"], " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["b", "4"], " ", 
      SuperscriptBox["u", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["b", "5"], " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["u", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", "b", " ", 
      SuperscriptBox["u", "4"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["u", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["u", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["b", "3"], " ", 
      SuperscriptBox["u", "4"]}], "-", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["b", "4"], " ", 
      SuperscriptBox["u", "4"]}], "+", 
     RowBox[{
      SuperscriptBox["b", "5"], " ", 
      SuperscriptBox["u", "4"]}]}]}], ",", 
   RowBox[{"\<\"u4\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a"}], " ", "u"}], "+", 
     RowBox[{"b", " ", "u"}]}]}], ",", 
   RowBox[{"\<\"u5\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a"}], " ", "u"}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["b", "2"], " ", "u"}], "-", 
     RowBox[{
      SuperscriptBox["b", "3"], " ", "u"}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["u", "3"]}], "+", 
     RowBox[{"b", " ", 
      SuperscriptBox["u", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "2"], " ", "b", " ", 
      SuperscriptBox["u", "3"]}], "-", 
     RowBox[{"4", " ", "a", " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["u", "3"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b", "3"], " ", 
      SuperscriptBox["u", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["u", "5"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "2"], " ", "b", " ", 
      SuperscriptBox["u", "5"]}], "+", 
     RowBox[{"3", " ", "a", " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["u", "5"]}], "-", 
     RowBox[{
      SuperscriptBox["b", "3"], " ", 
      SuperscriptBox["u", "5"]}]}]}], ",", 
   RowBox[{"\<\"u6\"\>", "\[Rule]", 
    RowBox[{"-", "b"}]}], ",", 
   RowBox[{"\<\"u7\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "b"}], "-", 
     RowBox[{"a", " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{"b", " ", 
      SuperscriptBox["u", "2"]}]}]}], ",", 
   RowBox[{"\<\"u8\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "b"}], "+", 
     RowBox[{"b", " ", 
      SuperscriptBox["u", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "b", " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["b", "3"], " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["b", "3"], " ", 
      SuperscriptBox["u", "2"]}], "-", 
     RowBox[{"2", " ", "a", " ", 
      SuperscriptBox["b", "4"], " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["b", "5"], " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{"a", " ", 
      SuperscriptBox["u", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["u", "4"]}], "-", 
     RowBox[{"b", " ", 
      SuperscriptBox["u", "4"]}], "-", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", "b", " ", 
      SuperscriptBox["u", "4"]}], "+", 
     RowBox[{"5", " ", "a", " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["u", "4"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["u", "4"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "3"], " ", 
      SuperscriptBox["u", "4"]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["b", "3"], " ", 
      SuperscriptBox["u", "4"]}], "+", 
     RowBox[{"9", " ", "a", " ", 
      SuperscriptBox["b", "4"], " ", 
      SuperscriptBox["u", "4"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "5"], " ", 
      SuperscriptBox["u", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["u", "6"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["a", "2"], " ", "b", " ", 
      SuperscriptBox["u", "6"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["a", "4"], " ", "b", " ", 
      SuperscriptBox["u", "6"]}], "-", 
     RowBox[{"6", " ", "a", " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["u", "6"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["u", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["b", "3"], " ", 
      SuperscriptBox["u", "6"]}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["b", "3"], " ", 
      SuperscriptBox["u", "6"]}], "-", 
     RowBox[{"12", " ", "a", " ", 
      SuperscriptBox["b", "4"], " ", 
      SuperscriptBox["u", "6"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["b", "5"], " ", 
      SuperscriptBox["u", "6"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "5"], " ", 
      SuperscriptBox["u", "8"]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["a", "4"], " ", "b", " ", 
      SuperscriptBox["u", "8"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["a", "3"], " ", 
      SuperscriptBox["b", "2"], " ", 
      SuperscriptBox["u", "8"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["b", "3"], " ", 
      SuperscriptBox["u", "8"]}], "+", 
     RowBox[{"5", " ", "a", " ", 
      SuperscriptBox["b", "4"], " ", 
      SuperscriptBox["u", "8"]}], "-", 
     RowBox[{
      SuperscriptBox["b", "5"], " ", 
      SuperscriptBox["u", "8"]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8310005362655478`*^9, 3.8310060418674192`*^9, 3.8310708659500017`*^9, 
   3.831072177849432*^9, 3.8310726970666647`*^9, 3.8310858726155214`*^9, 
   3.831114533477687*^9, 3.831434409494866*^9, 3.831434453086447*^9, 
   3.8314352963210287`*^9, 3.831435451238055*^9, 3.831437104613887*^9, 
   3.831437593289497*^9, 3.8315187494162455`*^9, 3.8315188430086184`*^9, {
   3.8321947951743827`*^9, 3.8321947989650545`*^9}, {3.832194900072855*^9, 
   3.83219492920718*^9}, {3.832194973721014*^9, 3.832195088459317*^9}, {
   3.8321951244018774`*^9, 3.832195290711216*^9}, {3.832196132037108*^9, 
   3.832196143313217*^9}, 3.8322095935987635`*^9, 3.832209997910653*^9, 
   3.832211733634262*^9, 3.832211830507764*^9, 3.832212137657277*^9, 
   3.832212840633172*^9, 3.8322137828765764`*^9, 3.8322752866798844`*^9, 
   3.8322825620191584`*^9, 3.832283184621439*^9, 3.8322927231835785`*^9, 
   3.8322995232535667`*^9, 3.8344376208254223`*^9, 3.8344599263103437`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"3ffcd214-8da4-4f46-8ab2-b15d61a49878"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Computing", " ", "y"}], "-", 
    RowBox[{"values", " ", 
     RowBox[{"(", 
      RowBox[{"y1", ",", "...", ",", "y8"}], ")"}]}]}], "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"y1", "=", 
     RowBox[{"u1", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y2", "=", 
     RowBox[{"u2", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y3", "=", 
     RowBox[{"u3", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y4", "=", 
     RowBox[{"u4", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y5", "=", 
     RowBox[{"u5", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y6", "=", 
     RowBox[{"u6", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y7", "=", 
     RowBox[{"u7", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y8", "=", 
     RowBox[{"u8", "^", "2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", 
    RowBox[{"{", 
     RowBox[{
     "y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "y6", ",", "y7", 
      ",", "y8"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8308034913872633`*^9, 3.830803564971994*^9}, {
   3.830803607970167*^9, 3.830803641826476*^9}, {3.8308306725780506`*^9, 
   3.830830677014355*^9}, {3.8308307342245755`*^9, 3.830830762083008*^9}, {
   3.8308971541142373`*^9, 3.830897158309978*^9}, {3.8309745889624825`*^9, 
   3.83097467970415*^9}, {3.830998668114588*^9, 3.8309986816507745`*^9}, {
   3.8311145477484426`*^9, 3.8311145699506793`*^9}, {3.8314344132686763`*^9, 
   3.831434418599801*^9}, 3.831436828481042*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"a210dd00-1d24-44f2-8c7e-70bad844afb5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"y1\"\>", "\[Rule]", 
        SuperscriptBox["u", "2"]}]},
      {
       RowBox[{"\<\"y2\"\>", "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"u", "-", 
           RowBox[{"a", " ", "b", " ", "u"}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "u"}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"2", " ", "a", " ", "b", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["u", "3"]}]}], ")"}], "2"]}]},
      {
       RowBox[{"\<\"y3\"\>", "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"b", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b", "5"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"3", " ", "a", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["b", "5"], " ", 
            SuperscriptBox["u", "4"]}]}], ")"}], "2"]}]},
      {
       RowBox[{"\<\"y4\"\>", "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "a"}], " ", "u"}], "+", 
           RowBox[{"b", " ", "u"}]}], ")"}], "2"]}]},
      {
       RowBox[{"\<\"y5\"\>", "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "a"}], " ", "u"}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "2"], " ", "u"}], "-", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", "u"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"b", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"4", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["u", "5"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"3", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["u", "5"]}], "-", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["u", "5"]}]}], ")"}], "2"]}]},
      {
       RowBox[{"\<\"y6\"\>", "\[Rule]", 
        SuperscriptBox["b", "2"]}]},
      {
       RowBox[{"\<\"y7\"\>", "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"b", " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], "2"]}]},
      {
       RowBox[{"\<\"y8\"\>", "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b"}], "+", 
           RowBox[{"b", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b", "5"], " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"b", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"5", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"9", " ", "a", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b", "5"], " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "4"], " ", "b", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"6", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"12", " ", "a", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["b", "5"], " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "5"], " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["a", "4"], " ", "b", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"5", " ", "a", " ", 
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{
            SuperscriptBox["b", "5"], " ", 
            SuperscriptBox["u", "8"]}]}], ")"}], "2"]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{
  3.830974682153558*^9, 3.8309747157861214`*^9, 3.8310005451826415`*^9, 
   3.8310060480826955`*^9, 3.831070872381737*^9, 3.831072181256714*^9, 
   3.831072703858252*^9, 3.831085875389268*^9, {3.831114548735896*^9, 
   3.8311145711924257`*^9}, 3.8314344191448145`*^9, 3.831434455869063*^9, 
   3.831435311060341*^9, 3.8314354541838884`*^9, 3.831437107456995*^9, 
   3.831437595871601*^9, 3.831518768087407*^9, 3.8315188454700804`*^9, 
   3.832195619044918*^9, 3.8321961468343735`*^9, {3.832210000550796*^9, 
   3.832210011313203*^9}, 3.8322118335032883`*^9, 3.832212139961469*^9, 
   3.832212843405472*^9, 3.8322137852100143`*^9, 3.8322752893629246`*^9, 
   3.832282565991433*^9, 3.832283191847189*^9, 3.8322927259366684`*^9, 
   3.8322995258784566`*^9, 3.834437623545309*^9, 3.8344599297144136`*^9},
 CellLabel->
  "Out[46]//MatrixForm=",ExpressionUUID->"3e70ce87-b652-4338-b013-\
23693da0dd6f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Computing", " ", "Riley", " ", "Polynomials", " ", "at", " ", "each", " ",
     "crossings", " ", "for", " ", "Q_u", " ", "component"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RileyPolyQu", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"y", ",", "#", ",", 
          RowBox[{"{", 
           RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}], "]"}], 
        "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "y6", ",", 
         "y7", ",", "y8"}], "}"}]}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", "RileyPolyQu", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.830891480438572*^9, 3.830891495672224*^9}, {
   3.830897166330838*^9, 3.8308971744890103`*^9}, {3.830897234182925*^9, 
   3.8308973668879185`*^9}, {3.830897809998127*^9, 3.8308978130850286`*^9}, {
   3.83089786462138*^9, 3.8308978886379347`*^9}, {3.830998717366547*^9, 
   3.8309987378965282`*^9}, {3.8310005655623903`*^9, 3.831000571604685*^9}, {
   3.8310709352472425`*^9, 3.8310709802161837`*^9}, {3.8310720947020607`*^9, 
   3.8310721086286917`*^9}, {3.8310721936242094`*^9, 
   3.8310722120916862`*^9}, {3.8311146094023523`*^9, 
   3.8311146095958204`*^9}, {3.831435336124858*^9, 3.831435341752077*^9}, {
   3.831435461170892*^9, 3.8314354628121977`*^9}, 3.8314368284860363`*^9, {
   3.831437526462431*^9, 3.831437547075446*^9}, {3.8314376148178205`*^9, 
   3.8314376281172028`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"d1ced5a8-b805-4712-93cd-3418b99f970a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"RileyPolyQu1\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPolyQu2\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPolyQu3\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPolyQu4\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPolyQu5\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPolyQu6\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPolyQu7\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPolyQu8\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"], " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.8308972530011873`*^9, 3.830897257751113*^9}, {
   3.830897311565022*^9, 3.8308973232936053`*^9}, {3.8308973593009357`*^9, 
   3.830897368102521*^9}, {3.8308978796612406`*^9, 3.830897890119808*^9}, 
   3.830903959247327*^9, 3.8309748985991507`*^9, 3.831000579808535*^9, 
   3.8310060561094913`*^9, {3.8310709586064124`*^9, 3.831070985786809*^9}, 
   3.831072110711883*^9, {3.831072188911126*^9, 3.831072216762392*^9}, 
   3.831072724364814*^9, 3.831085882870401*^9, 3.831114618844674*^9, 
   3.831434461366634*^9, {3.831435322971642*^9, 3.8314353424436827`*^9}, {
   3.8314354573781624`*^9, 3.831435465811338*^9}, 3.8314371129070945`*^9, 
   3.831437552742601*^9, 3.831437602015032*^9, 3.831437634961187*^9, 
   3.831518852760789*^9, 3.8321956263742027`*^9, 3.8321961558478737`*^9, 
   3.832210016225603*^9, 3.832213790376109*^9, 3.8322825740136886`*^9, 
   3.8322832023378954`*^9, 3.832292734787527*^9, 3.834437628873627*^9, 
   3.834459941242975*^9},
 CellLabel->
  "Out[48]//MatrixForm=",ExpressionUUID->"de96c2f5-1992-4b83-84cb-\
ff7141c01c72"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Computing", " ", "u"}], "-", 
     RowBox[{
     "polys", " ", "at", " ", "each", " ", "crossing", " ", "with", " ", 
      "Signtype", " ", "s"}]}], "=", 
    RowBox[{"(", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"\[PlusMinus]", "1"}]}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"uPolyQu", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"u", ",", "#", ",", 
          RowBox[{"{", 
           RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}], "]"}], 
        "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", 
         "u7", ",", "u8"}], "}"}]}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", "uPolyQu", "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.831518815085194*^9, 3.8315188298001027`*^9}, {
  3.83151887894282*^9, 3.8315188892925596`*^9}, {3.83152665734918*^9, 
  3.8315266600251713`*^9}, {3.832213608718534*^9, 3.8322136087205195`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"1fa19939-400b-4795-8131-a0298c0ebb05"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyQu1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQu2\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQu3\"\>", "\[Rule]", 
        RowBox[{"u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQu4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQu5\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQu6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u", "+", 
           SuperscriptBox["u", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQu7\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u", "+", 
           SuperscriptBox["u", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQu8\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u", "+", 
           SuperscriptBox["u", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.832213801905239*^9, 3.832282579696916*^9, 
  3.8322832310338354`*^9, 3.8322927427395287`*^9, 3.8344376342271023`*^9, 
  3.834459947134963*^9},
 CellLabel->
  "Out[50]//MatrixForm=",ExpressionUUID->"5fa68ac5-6845-4301-8a74-\
f69c8ea51956"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}],
    "*****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"To", " ", "compute", " ", "a", " ", "canonical", " ", "u"}], 
     "-", "poly"}], ",", " ", 
    RowBox[{
    "we", " ", "need", " ", "to", " ", "seperate", " ", "representations", 
     " ", "along", " ", "the", " ", "positive", " ", "and", " ", "negative", 
     " ", "obstructions"}], ",", " ", 
    RowBox[{
    "since", " ", "the", " ", "signtype", " ", "change", " ", "rule", " ", 
     "depends", " ", "on", " ", "the", " ", 
     RowBox[{"obstruction", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
       "**"}], "**"}], "**"}], "**"}], "********)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8308978049375973`*^9, 3.830897861125252*^9}, {
   3.830897901702673*^9, 3.8308979309887996`*^9}, {3.8309987461647477`*^9, 
   3.8309987746257615`*^9}, {3.8310005865993814`*^9, 3.831000591562372*^9}, 
   3.8310035645507174`*^9, {3.8310036327038097`*^9, 3.831003634796609*^9}, {
   3.831004003768958*^9, 3.8310040040964375`*^9}, 3.8310040590124044`*^9, {
   3.8310723551436353`*^9, 3.8310723565820847`*^9}, {3.831072408800991*^9, 
   3.831072454279356*^9}, {3.8314344676099157`*^9, 3.8314344680551085`*^9}, 
   3.8314368284909983`*^9, {3.8314376478968163`*^9, 3.8314376670006733`*^9}, {
   3.8314377203909235`*^9, 3.831437741656288*^9}, {3.8315189054459314`*^9, 
   3.8315190162181773`*^9}, {3.831519366634843*^9, 3.8315193955915885`*^9}, {
   3.831519488426288*^9, 
   3.831519505593855*^9}},ExpressionUUID->"94b49c07-30af-4a5d-8411-\
7d68436f8ffc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Computing", " ", "u"}], "-", 
     RowBox[{
     "polys", " ", "at", " ", "each", " ", "crossing", " ", "with", " ", 
      "Signtype", " ", "s"}]}], "=", 
    RowBox[{"(", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      "1"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"uPolyQuPositive", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"u", ",", "#", ",", 
          RowBox[{"{", 
           RowBox[{
           "positiveObstructionCheck", ",", "h1", ",", "h2", ",", "h3", ",", 
            "h4"}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", 
         "u7", ",", "u8"}], "}"}]}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", "uPolyQuPositive", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8308978049375973`*^9, 3.830897861125252*^9}, {
   3.830897901702673*^9, 3.8308979309887996`*^9}, {3.8309987461647477`*^9, 
   3.8309987746257615`*^9}, {3.8310005865993814`*^9, 3.831000591562372*^9}, 
   3.8310035645507174`*^9, {3.8310036327038097`*^9, 3.831003634796609*^9}, {
   3.831004003768958*^9, 3.8310040040964375`*^9}, 3.8310040590124044`*^9, {
   3.8310723551436353`*^9, 3.8310723565820847`*^9}, {3.831072408800991*^9, 
   3.831072454279356*^9}, {3.8314344676099157`*^9, 3.8314344680551085`*^9}, 
   3.8314368284909983`*^9, {3.8314376478968163`*^9, 3.8314376670006733`*^9}, {
   3.8314377203909235`*^9, 3.831437741656288*^9}, {3.8315189054459314`*^9, 
   3.8315190162181773`*^9}, {3.831519366634843*^9, 3.8315193955915885`*^9}, {
   3.831519488426288*^9, 3.831519505593855*^9}, {3.83221360878552*^9, 
   3.8322136087865405`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"b9b5303f-c153-4202-a50d-6ab057ef05a3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyQuPositive1\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositive2\"\>", "\[Rule]", 
        RowBox[{"1", "-", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositive3\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositive4\"\>", "\[Rule]", 
        RowBox[{"1", "-", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositive5\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositive6\"\>", "\[Rule]", 
        RowBox[{"1", "-", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositive7\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositive8\"\>", "\[Rule]", 
        RowBox[{"1", "-", "u", "+", 
         SuperscriptBox["u", "2"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.832213812291983*^9, 3.8322825826329145`*^9, 
  3.832283234946508*^9, 3.8322927452990484`*^9, 3.834437639234903*^9, 
  3.834459953488344*^9},
 CellLabel->
  "Out[52]//MatrixForm=",ExpressionUUID->"37416bb2-45e2-4e07-8bac-\
c69d2d2a85c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Computing", " ", "u"}], "-", 
     RowBox[{
     "polys", " ", "at", " ", "each", " ", "crossing", " ", "with", " ", 
      "Signtype", " ", "s"}]}], "=", 
    RowBox[{"(", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "1"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"uPolyQuNegative", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"u", ",", "#", ",", 
          RowBox[{"{", 
           RowBox[{
           "negativeObstructionCheck", ",", "h1", ",", "h2", ",", "h3", ",", 
            "h4"}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", 
         "u7", ",", "u8"}], "}"}]}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", "uPolyQuNegative", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.831004137999034*^9, 3.8310041523134584`*^9}, 
   3.8310042712633886`*^9, {3.8310043163385324`*^9, 3.8310043852527947`*^9}, 
   3.8310044365657463`*^9, {3.831072753122098*^9, 3.8310728076887574`*^9}, {
   3.8314344725840244`*^9, 3.8314344727100177`*^9}, {3.8314353819182525`*^9, 
   3.8314353831305156`*^9}, {3.831435478397369*^9, 3.8314354790699024`*^9}, 
   3.8314368284950457`*^9, {3.831437703493184*^9, 3.8314377472054887`*^9}, {
   3.832213608834561*^9, 3.8322136088355227`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"54741e27-6469-4269-9925-39a3cda6d433"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyQuNegative1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegative2\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegative3\"\>", "\[Rule]", 
        RowBox[{"u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegative4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegative5\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegative6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegative7\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegative8\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.8322138222811155`*^9, 3.832282589301079*^9, 
  3.832283243665921*^9, 3.8322927521585712`*^9, 3.834437646123859*^9, 
  3.8344599593488874`*^9},
 CellLabel->
  "Out[54]//MatrixForm=",ExpressionUUID->"97fa693a-0ed7-41ad-8073-\
1159b5105609"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Verifing", " ", "the", " ", "computation"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"uPolyQuNegative", "*", "uPolyQuPositive"}], "-", 
   "uPolyQu"}]}]], "Input",
 CellChangeTimes->{{3.8315195280943313`*^9, 3.831519564431431*^9}, {
  3.8322136088895483`*^9, 3.8322136088985195`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"b2a1a95b-242c-4587-831a-363149235c27"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Output",
 CellChangeTimes->{3.8315195533607707`*^9, 3.832209616228554*^9, 
  3.8322100287311444`*^9, 3.832213826255823*^9, 3.8322753458166633`*^9, 
  3.832282591129248*^9, 3.832283246045899*^9, 3.83229275234057*^9, 
  3.834437650616335*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"8233e7ed-7219-4649-a813-9db78268b0c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Computing", " ", "u"}], "-", 
    RowBox[{"value", " ", "with", " ", "canonical", " ", "sign"}], "-", 
    RowBox[{"type", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], ",", "...", ",", 
        SubscriptBox["\[Epsilon]", "8"]}], ")"}], "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Each", " ", "u_i"}], ",", " ", 
    RowBox[{
     RowBox[{"sign", "-", 
      RowBox[{"type", " ", 
       SubscriptBox["\[Epsilon]", "i"]}]}], "=", 
     RowBox[{"\[PlusMinus]", "1"}]}], ",", " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "j"], "=", 
     RowBox[{
      RowBox[{"1", " ", "for", " ", "j"}], "\[NotEqual]", 
      RowBox[{"i", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sign", "-", 
    RowBox[{"change", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}]}]}], "  ", 
   "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "u1c", ",", "u2c", ",", "u3c", ",", "u4c", ",", "u5c", ",", "u6c", ",", 
       "u7c", ",", "u8c"}], "}"}], "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], "*", 
      RowBox[{"{", 
       RowBox[{
       "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", "u7",
         ",", "u8"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Computing", "  ", "u"}], "-", 
     RowBox[{
     "polys", " ", "at", " ", "each", " ", "crossing", " ", "with", " ", 
      "canonical", " ", "sign"}], "-", "type"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uPolyQuNegativeC", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"u", ",", "#", ",", 
          RowBox[{"{", 
           RowBox[{
           "g", ",", "negativeObstructionCheck", ",", "h1", ",", "h2", ",", 
            "h3", ",", "h4"}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "u1c", ",", "u2c", ",", "u3c", ",", "u4c", ",", "u5c", ",", "u6c", 
         ",", "u7c", ",", "u8c"}], "}"}]}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"uPolyQuPositiveC", "=", "uPolyQuPositive"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", "uPolyQuNegativeC", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8308979773402*^9, 3.830898005211241*^9}, {
   3.830898035531198*^9, 3.830898082341016*^9}, {3.830909011806038*^9, 
   3.830909015036646*^9}, {3.83098884701842*^9, 3.830988848054118*^9}, {
   3.8309987815315695`*^9, 3.830998816068143*^9}, {3.83100077975603*^9, 
   3.8310007857226295`*^9}, {3.831001455498362*^9, 3.8310014963626566`*^9}, {
   3.8310045192321715`*^9, 3.8310045236501565`*^9}, {3.831072845888958*^9, 
   3.8310728636867585`*^9}, {3.8310729718127213`*^9, 3.831072986347071*^9}, {
   3.831434494865879*^9, 3.8314345176484566`*^9}, 3.8314368285000453`*^9, {
   3.8314378231969676`*^9, 3.8314378423596725`*^9}, {3.831519647726659*^9, 
   3.831519648724693*^9}, {3.831586165115822*^9, 3.831586165920974*^9}, {
   3.8322136089045205`*^9, 3.8322136089085455`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"5d0cb256-60d5-4aac-8549-38b6c879063f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "+", "u", "+", 
    SuperscriptBox["u", "2"]}], ",", 
   RowBox[{"1", "-", "u", "+", 
    SuperscriptBox["u", "2"]}], ",", 
   RowBox[{"1", "+", "u", "+", 
    SuperscriptBox["u", "2"]}], ",", 
   RowBox[{"1", "-", "u", "+", 
    SuperscriptBox["u", "2"]}], ",", 
   RowBox[{"1", "+", "u", "+", 
    SuperscriptBox["u", "2"]}], ",", 
   RowBox[{"1", "-", "u", "+", 
    SuperscriptBox["u", "2"]}], ",", 
   RowBox[{"1", "+", "u", "+", 
    SuperscriptBox["u", "2"]}], ",", 
   RowBox[{"1", "-", "u", "+", 
    SuperscriptBox["u", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8315196587565527`*^9, 3.832195654320592*^9, 3.8322096225595284`*^9, 
   3.832210034316524*^9, 3.832211846948062*^9, 3.832212150554571*^9, 
   3.8322128898949404`*^9, 3.8322138343942013`*^9, {3.8322753339865294`*^9, 
   3.832275353657348*^9}, 3.8322825990809855`*^9, 3.8322832563183584`*^9, 
   3.83229275744557*^9, 3.8322995394610615`*^9, 3.8344376562301025`*^9, 
   3.8344599705198135`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"999a2440-03f6-44f2-baec-e67cc5b6c46c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyQuNegativeC1\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC2\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC3\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC5\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC7\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC8\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{
  3.8315196587565527`*^9, 3.832195654320592*^9, 3.8322096225595284`*^9, 
   3.832210034316524*^9, 3.832211846948062*^9, 3.832212150554571*^9, 
   3.8322128898949404`*^9, 3.8322138343942013`*^9, {3.8322753339865294`*^9, 
   3.832275353657348*^9}, 3.8322825990809855`*^9, 3.8322832563183584`*^9, 
   3.83229275744557*^9, 3.8322995394610615`*^9, 3.8344376562301025`*^9, 
   3.834459970528874*^9},
 CellLabel->
  "Out[58]//MatrixForm=",ExpressionUUID->"be61e7b9-112c-4672-a015-\
56bebb2863db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Backup", " ", "u"}], "-", 
    RowBox[{"values", " ", "in", " ", "Q_u"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"uQuPositive", "=", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", "u7", 
       ",", "u8"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uQuNegative", "=", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "u1c", ",", "u2c", ",", "u3c", ",", "u4c", ",", "u5c", ",", "u6c", ",", 
       "u7c", ",", "u8c"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", "uQuPositive"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", "uQuNegative"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.83220940814771*^9, 3.8322094946259127`*^9}, 
   3.8322099346844006`*^9, {3.8322125222581124`*^9, 3.832212590796403*^9}, {
   3.832212900800951*^9, 3.832212918758465*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"f40ea0fa-eb96-4541-a138-d71832da3b0e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uQuPositive1\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uQuPositive2\"\>", "\[Rule]", 
        RowBox[{"u", "-", 
         RowBox[{"a", " ", "b", " ", "u"}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", "u"}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "3"]}]}]}]},
      {
       RowBox[{"\<\"uQuPositive3\"\>", "\[Rule]", 
        RowBox[{"b", "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "b", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", "b", " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"3", " ", "a", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["u", "4"]}]}]}]},
      {
       RowBox[{"\<\"uQuPositive4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], " ", "u"}], "+", 
         RowBox[{"b", " ", "u"}]}]}]},
      {
       RowBox[{"\<\"uQuPositive5\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], " ", "u"}], "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["b", "2"], " ", "u"}], "-", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", "u"}], "-", 
         RowBox[{"a", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"b", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", "b", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"4", " ", "a", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", "b", " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{"3", " ", "a", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "5"]}]}]}]},
      {
       RowBox[{"\<\"uQuPositive6\"\>", "\[Rule]", 
        RowBox[{"-", "b"}]}]},
      {
       RowBox[{"\<\"uQuPositive7\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "b"}], "-", 
         RowBox[{"a", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"b", " ", 
          SuperscriptBox["u", "2"]}]}]}]},
      {
       RowBox[{"\<\"uQuPositive8\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "b"}], "+", 
         RowBox[{"b", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "b", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"b", " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "b", " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"5", " ", "a", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"9", " ", "a", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["u", "6"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["a", "2"], " ", "b", " ", 
          SuperscriptBox["u", "6"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "4"], " ", "b", " ", 
          SuperscriptBox["u", "6"]}], "-", 
         RowBox[{"6", " ", "a", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "6"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "6"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "6"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "6"]}], "-", 
         RowBox[{"12", " ", "a", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "6"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["u", "6"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "5"], " ", 
          SuperscriptBox["u", "8"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["a", "4"], " ", "b", " ", 
          SuperscriptBox["u", "8"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "8"]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "8"]}], "+", 
         RowBox[{"5", " ", "a", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "8"]}], "-", 
         RowBox[{
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["u", "8"]}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.8322094363926067`*^9, 3.83220944140972*^9}, 
   3.8322094962006493`*^9, 3.8322096479044285`*^9, 3.832210036716095*^9, 
   3.8322118516802883`*^9, 3.832212152959169*^9, {3.8322128613340063`*^9, 
   3.8322129196184587`*^9}, 3.8322138398654757`*^9, {3.8322753022047243`*^9, 
   3.832275320950946*^9}, 3.832275356413644*^9, 3.832282605914218*^9, 
   3.832282786531325*^9, 3.832283265249588*^9, 3.8322927576705694`*^9, 
   3.832299543193539*^9, 3.834437659376224*^9, 3.834459971800931*^9},
 CellLabel->
  "Out[61]//MatrixForm=",ExpressionUUID->"abe32f09-4e9e-45c6-8fbc-\
cb94be27a995"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uQuNegative1\"\>", "\[Rule]", 
        RowBox[{"-", "u"}]}]},
      {
       RowBox[{"\<\"uQuNegative2\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "u"}], "+", 
         RowBox[{"a", " ", "b", " ", "u"}], "-", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", "u"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "3"]}]}]}]},
      {
       RowBox[{"\<\"uQuNegative3\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "b"}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "b", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", "b", " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"a", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"3", " ", "a", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["u", "4"]}]}]}]},
      {
       RowBox[{"\<\"uQuNegative4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"a", " ", "u"}], "-", 
         RowBox[{"b", " ", "u"}]}]}]},
      {
       RowBox[{"\<\"uQuNegative5\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"a", " ", "u"}], "-", 
         RowBox[{"a", " ", 
          SuperscriptBox["b", "2"], " ", "u"}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", "u"}], "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"b", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", "b", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"4", " ", "a", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", "b", " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{"3", " ", "a", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "5"]}]}]}]},
      {
       RowBox[{"\<\"uQuNegative6\"\>", "\[Rule]", 
        RowBox[{"-", "b"}]}]},
      {
       RowBox[{"\<\"uQuNegative7\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "b"}], "-", 
         RowBox[{"a", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"b", " ", 
          SuperscriptBox["u", "2"]}]}]}]},
      {
       RowBox[{"\<\"uQuNegative8\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "b"}], "+", 
         RowBox[{"b", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "b", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"b", " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "b", " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"5", " ", "a", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "4"]}], "+", 
         RowBox[{"9", " ", "a", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["u", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["u", "6"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["a", "2"], " ", "b", " ", 
          SuperscriptBox["u", "6"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "4"], " ", "b", " ", 
          SuperscriptBox["u", "6"]}], "-", 
         RowBox[{"6", " ", "a", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "6"]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "6"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "6"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "6"]}], "-", 
         RowBox[{"12", " ", "a", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "6"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["u", "6"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "5"], " ", 
          SuperscriptBox["u", "8"]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["a", "4"], " ", "b", " ", 
          SuperscriptBox["u", "8"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "8"]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "8"]}], "+", 
         RowBox[{"5", " ", "a", " ", 
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "8"]}], "-", 
         RowBox[{
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["u", "8"]}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.8322094363926067`*^9, 3.83220944140972*^9}, 
   3.8322094962006493`*^9, 3.8322096479044285`*^9, 3.832210036716095*^9, 
   3.8322118516802883`*^9, 3.832212152959169*^9, {3.8322128613340063`*^9, 
   3.8322129196184587`*^9}, 3.8322138398654757`*^9, {3.8322753022047243`*^9, 
   3.832275320950946*^9}, 3.832275356413644*^9, 3.832282605914218*^9, 
   3.832282786531325*^9, 3.832283265249588*^9, 3.8322927576705694`*^9, 
   3.832299543193539*^9, 3.834437659376224*^9, 3.8344599718098907`*^9},
 CellLabel->
  "Out[62]//MatrixForm=",ExpressionUUID->"89845386-1620-4cbf-93b1-\
1936433ae390"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"**", "**"}], "**"}], "**"}], "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}], "*"}], "********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "    ", 
   RowBox[{"Q_v", " ", "component"}], "                      ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**"}], "**", "**", "**", "**", "**"}], "*", 
    RowBox[{"**", "**", "**", "**", "**", "**"}]}], "**********)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8314345790459566`*^9, 3.831434587982113*^9}, {
  3.8322118949467325`*^9, 3.832211936450816*^9}, {3.8322823689535084`*^9, 
  3.832282384799618*^9}, {3.8322824278642178`*^9, 
  3.83228242876322*^9}},ExpressionUUID->"759a254a-6dd2-4868-8403-\
0f1b469eb94c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
    ",", "a8", ",", "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", 
    "u6", ",", "u7", ",", "u8", ",", "y1", ",", "y2", ",", "y3", ",", "y4", 
    ",", "y5", ",", "y6", ",", "y7", ",", "y8", ",", "u1c", ",", "u2c", ",", 
    "u3c", ",", "u4c", ",", "u5c", ",", "u6c", ",", "u7c", ",", "u8c", ",", 
    "h1", ",", "h2", ",", "h3", ",", "h4", ",", "g", ",", "g1", ",", "g2", 
    ",", "g3", ",", "g4", ",", "g5", ",", "g6", ",", "u", ",", "a", ",", "b", 
    ",", "v", ",", "positiveObstructionCheck", ",", 
    "negativeObstructionCheck"}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Assign", " ", "parabolic", " ", "quandle", " ", "colorings", " ", "for", 
    " ", "each", " ", "arc"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a1", ",", "a4", ",", "a6"}], "}"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"v", ",", "0"}], "}"}], " ", ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}]}], "}"}]}], " ", ";"}], 
  RowBox[{"(*", "Initial", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a2", "=", 
    RowBox[{
     RowBox[{"a1", "-", 
      RowBox[{
       RowBox[{"det", "[", 
        RowBox[{"a1", ",", "a4"}], "]"}], " ", "a4"}]}], "//", "Expand"}]}], 
   ";"}], " ", 
  RowBox[{"(*", "c1", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a7", "=", 
    RowBox[{
     RowBox[{"a6", "+", 
      RowBox[{
       RowBox[{"det", "[", 
        RowBox[{"a6", ",", "a1"}], "]"}], " ", "a1"}]}], "//", "Expand"}]}], 
   ";"}], 
  RowBox[{"(*", "c4", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a8", "=", 
    RowBox[{
     RowBox[{"a7", "-", 
      RowBox[{
       RowBox[{"det", "[", 
        RowBox[{"a7", ",", "a2"}], "]"}], " ", "a2"}]}], "//", "Expand"}]}], 
   ";"}], 
  RowBox[{"(*", "c5", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a5", "=", 
    RowBox[{
     RowBox[{"a4", "+", 
      RowBox[{
       RowBox[{"det", "[", 
        RowBox[{"a4", ",", "a7"}], "]"}], " ", "a7"}]}], "//", "Expand"}]}], 
   ";"}], 
  RowBox[{"(*", "c3", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a3", "=", 
    RowBox[{
     RowBox[{"a2", "+", 
      RowBox[{
       RowBox[{"det", "[", 
        RowBox[{"a2", ",", "a5"}], "]"}], " ", "a5"}]}], "//", "Expand"}]}], 
   ";"}], 
  RowBox[{"(*", "c6", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"See", " ", "the", " ", "coloring"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"varsView2D", "@", 
  RowBox[{"{", 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
    ",", "a8"}], "}"}], " "}]}], "Input",
 CellChangeTimes->{{3.831005092846968*^9, 3.8310050971677227`*^9}, 
   3.8310051574653473`*^9, {3.831005264331811*^9, 3.831005449351901*^9}, {
   3.8310055495414224`*^9, 3.831005566259041*^9}, {3.8310061657041874`*^9, 
   3.831006175017522*^9}, {3.831434577248434*^9, 3.83143459769907*^9}, {
   3.8314378656816397`*^9, 3.83143786594376*^9}, {3.832282423388529*^9, 
   3.8322824241751027`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"74d6c265-1399-4324-92c1-8e93245e6acd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"a1\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}]},
      {
       RowBox[{"\<\"a2\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}]},
      {
       RowBox[{"\<\"a3\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["v", "2"]}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["v", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b", "4"], " ", 
            SuperscriptBox["v", "2"]}]}], ",", 
          RowBox[{
           SuperscriptBox["b", "4"], " ", 
           SuperscriptBox["v", "2"]}]}], "}"}]}]},
      {
       RowBox[{"\<\"a4\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"v", ",", "0"}], "}"}]}]},
      {
       RowBox[{"\<\"a5\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v", "+", 
           RowBox[{"a", " ", "b", " ", "v"}], "-", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "v"}]}], ",", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", "v"}]}], "}"}]}]},
      {
       RowBox[{"\<\"a6\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}]},
      {
       RowBox[{"\<\"a7\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "-", "b"}], ",", "b"}], "}"}]}]},
      {
       RowBox[{"\<\"a8\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.831437866814745*^9, 3.831519785319025*^9, 
  3.8315864780359907`*^9, 3.8315875320550675`*^9, 3.8321956607171803`*^9, 
  3.832195743303489*^9, 3.8321962533399706`*^9, 3.832208538167203*^9, 
  3.8322088526251388`*^9, 3.8322090676711283`*^9, 3.83220966499963*^9, 
  3.83221003978861*^9, 3.832211911185601*^9, 3.832211966884977*^9, 
  3.832212158827606*^9, 3.832212927912985*^9, 3.832213845956331*^9, 
  3.8322753736091113`*^9, 3.8322826135817804`*^9, 3.83228327165681*^9, 
  3.832292760716571*^9, 3.8344376664485674`*^9, 3.8344609308272047`*^9},
 CellLabel->
  "Out[90]//MatrixForm=",ExpressionUUID->"5ab07d0d-10b4-4b45-a355-\
818a038d054a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Check", " ", "Equation", " ", "at", " ", "c3"}], ",", "c5"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2"}], "}"}], "=", 
     RowBox[{
      RowBox[{"a4", "-", 
       RowBox[{"(", 
        RowBox[{"a3", "-", 
         RowBox[{
          RowBox[{"det", "[", 
           RowBox[{"a3", ",", "a6"}], "]"}], "a6"}]}], ")"}]}], "//", 
      "Expand"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h3", ",", "h4"}], "}"}], "=", 
     RowBox[{
      RowBox[{"a6", "-", 
       RowBox[{"(", 
        RowBox[{"a5", "-", 
         RowBox[{
          RowBox[{"det", "[", 
           RowBox[{"a5", ",", "a8"}], "]"}], "a8"}]}], ")"}]}], "//", 
      "Expand"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", 
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.831005092846968*^9, 3.8310050971677227`*^9}, 
   3.8310051574653473`*^9, {3.831005264331811*^9, 3.831005449351901*^9}, {
   3.8310055495414224`*^9, 3.831005566259041*^9}, {3.8310061657041874`*^9, 
   3.8310062257537117`*^9}, {3.8314346090246415`*^9, 3.831434610878091*^9}, 
   3.831436828510047*^9},
 CellLabel->"In[91]:=",ExpressionUUID->"c0b64d07-0614-42c8-8030-b6cdc13c1a59"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"h1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"a", " ", "b"}], "+", "v", "-", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["v", "2"]}], "-", 
         RowBox[{"a", " ", 
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["v", "2"]}]}]}]},
      {
       RowBox[{"\<\"h2\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox["b", "2"], "-", 
         RowBox[{
          SuperscriptBox["b", "6"], " ", 
          SuperscriptBox["v", "2"]}]}]}]},
      {
       RowBox[{"\<\"h3\"\>", "\[Rule]", 
        RowBox[{"a", "-", "v", "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", "v"}], "-", 
         RowBox[{"a", " ", 
          SuperscriptBox["b", "3"], " ", "v"}]}]}]},
      {
       RowBox[{"\<\"h4\"\>", "\[Rule]", 
        RowBox[{"b", "-", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", "v"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.832195670421749*^9, 3.8321957460775795`*^9, 
  3.8321962562164907`*^9, 3.832208543675634*^9, 3.8322088553729343`*^9, 
  3.8322090704833307`*^9, 3.8322096676643996`*^9, 3.8322100422419443`*^9, 
  3.8322119697126255`*^9, 3.8322121613522034`*^9, 3.8322129308806276`*^9, 
  3.8322138483651752`*^9, 3.832275376426232*^9, 3.832282618287527*^9, 
  3.832283275381999*^9, 3.8322927644375706`*^9, 3.8344376699120607`*^9, 
  3.834460934060107*^9},
 CellLabel->
  "Out[93]//MatrixForm=",ExpressionUUID->"d9e92a6d-5e0e-4dfd-9297-\
27c11768b829"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Solve", " ", "Q_v"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GroebnerBasis", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"{", 
        RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "v"}], "}"}]}], "]"}], "//", "Factor"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Remark", " ", "1"}], ":", " ", 
      RowBox[{
       RowBox[{
       "It", " ", "is", " ", "not", " ", "good", " ", "to", " ", "use", " ", 
        "NSolve", " ", "directly", " ", "because", " ", "this", " ", "is", 
        " ", "an", " ", "1"}], "-", 
       RowBox[{"dim", " ", 
        RowBox[{
        "variety", ".", "\[IndentingNewLine]", "  ", "\[IndentingNewLine]", 
         "To"}], " ", "obtain", " ", "Q_v"}]}]}], ",", " ", 
     RowBox[{
     "we", " ", "need", " ", "to", " ", "mod", " ", "out", " ", "additional", 
      " ", "conjugate", " ", "action", " ", "by", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", " ", "*", " ", "\\\\", " ", "0"}], ",", " ", "1"}], 
       ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Remark", " ", "2"}], ":", " ", 
     RowBox[{
     "there", " ", "are", " ", "two", " ", "irreducible", " ", "components", 
      " ", "in", " ", "primary", " ", "decomposition"}]}], 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.8315867590511045`*^9, {3.8315868092199864`*^9, 3.831586831994153*^9}, {
   3.831587458736407*^9, 3.831587521107829*^9}, {3.8322085196393366`*^9, 
   3.8322085208323364`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"dc0f4766-4771-4545-a97d-d8a002fc921f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "v"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "b"}], ")"}], " ", "b"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "b"}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.831586760446583*^9, 3.8315871317517147`*^9, {3.831587526894062*^9, 
   3.8315875422896237`*^9}, 3.8321956763025026`*^9, 3.832195749456577*^9, 
   3.832196259551098*^9, {3.8322085214393606`*^9, 3.8322085465934944`*^9}, 
   3.832208858979717*^9, 3.8322090729366226`*^9, 3.832209670855755*^9, 
   3.8322100453973866`*^9, 3.8322138506903143`*^9, 3.832282621571496*^9, 
   3.8344376733015127`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"de6748ff-c86e-4142-bbfa-3921d68a9477"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.83158736249621*^9, 
  3.8315874569675245`*^9}},ExpressionUUID->"60232f3d-eb6e-4b64-a23b-\
9c6ad1fe8bb9"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8315869260362835`*^9, 3.831586952802597*^9}, {
   3.831587075001278*^9, 3.8315871166472006`*^9}, 
   3.831587437688523*^9},ExpressionUUID->"c41fef6f-7753-4d72-b7ca-\
7cada30e76b9"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.831586905742131*^9, 
  3.831586918802685*^9}},ExpressionUUID->"5421ae76-0b8a-4fdd-9f1a-\
6d3252f04a49"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "********)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"Obstruction", " ", "class"}], " ", "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "********)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Verify", " ", "the", " ", "equation", " ", "at", " ", "the", " ", 
     "crossing", " ", 
     RowBox[{"c8", ".", " ", "\[IndentingNewLine]", "It"}], " ", "shoud", " ",
      "be", " ", "satisfied", " ", "for"}], " ", "+", " ", "or", " ", "-", 
    " ", 
    RowBox[{
    "sign", " ", "and", " ", "it", " ", "gives", " ", "the", " ", 
     "obstruction", " ", "class"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"positiveObstructionCheck", "=", 
    RowBox[{
     RowBox[{"a1", "-", 
      RowBox[{"(", 
       RowBox[{"a8", "+", 
        RowBox[{
         RowBox[{"det", "[", 
          RowBox[{"a8", ",", "a3"}], "]"}], "a3"}]}], ")"}]}], "//", 
     "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{"negativeObstructionCheck", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a1"}], "-", 
      RowBox[{"(", 
       RowBox[{"a8", "+", 
        RowBox[{
         RowBox[{"det", "[", 
          RowBox[{"a8", ",", "a3"}], "]"}], "a3"}]}], ")"}]}], "//", 
     "Expand"}]}]}]}]], "Input",
 CellChangeTimes->{{3.831005092846968*^9, 3.8310050971677227`*^9}, 
   3.8310051574653473`*^9, {3.831005264331811*^9, 3.831005449351901*^9}, {
   3.8310055495414224`*^9, 3.831005566259041*^9}, {3.8310061657041874`*^9, 
   3.8310062185633125`*^9}, {3.8310062895328083`*^9, 
   3.8310062915592375`*^9}, {3.8310064560825677`*^9, 3.831006483137171*^9}, {
   3.8310074395862403`*^9, 3.8310074420384235`*^9}, {3.8314378984357767`*^9, 
   3.8314379109434724`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"60f2c859-f659-4750-8969-6377fbcc6ad3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", "a", "+", "b", "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "3"], " ", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{"a", " ", 
     SuperscriptBox["b", "4"], " ", 
     SuperscriptBox["v", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "5"], " ", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "5"], " ", 
     SuperscriptBox["v", "4"]}], "+", 
    RowBox[{"a", " ", 
     SuperscriptBox["b", "6"], " ", 
     SuperscriptBox["v", "4"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "7"], " ", 
     SuperscriptBox["v", "4"]}], "-", 
    RowBox[{"a", " ", 
     SuperscriptBox["b", "8"], " ", 
     SuperscriptBox["v", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "9"], " ", 
     SuperscriptBox["v", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "b"}], "+", 
    RowBox[{
     SuperscriptBox["b", "5"], " ", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "7"], " ", 
     SuperscriptBox["v", "4"]}], "-", 
    RowBox[{
     SuperscriptBox["b", "9"], " ", 
     SuperscriptBox["v", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.831007445993474*^9, 3.8310711211028233`*^9, 
  3.8310730419213114`*^9, 3.8310859395250416`*^9, 3.8314355271938114`*^9, 
  3.8314372917242165`*^9, 3.8314379142207193`*^9, 3.8315197920752225`*^9, 
  3.8315864851380587`*^9, 3.8315871399363723`*^9, 3.8315875452314806`*^9, 
  3.8321956794465384`*^9, 3.8321957521516876`*^9, 3.832196556201876*^9, 
  3.832208878884941*^9, 3.8322090784407997`*^9, 3.832209674117277*^9, 
  3.8322100484339523`*^9, 3.832211975392638*^9, 3.832212165812134*^9, 
  3.832212934266122*^9, 3.832213853726803*^9, 3.832275380914081*^9, 
  3.8322826254565907`*^9, 3.8322832815787983`*^9, 3.832292769135353*^9, 
  3.834437676511865*^9, 3.8344609387219076`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"49f63e3f-fa88-403b-8261-2821e6c4c433"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "-", "a", "+", "b", "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "3"], " ", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{"a", " ", 
     SuperscriptBox["b", "4"], " ", 
     SuperscriptBox["v", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "5"], " ", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "5"], " ", 
     SuperscriptBox["v", "4"]}], "+", 
    RowBox[{"a", " ", 
     SuperscriptBox["b", "6"], " ", 
     SuperscriptBox["v", "4"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "7"], " ", 
     SuperscriptBox["v", "4"]}], "-", 
    RowBox[{"a", " ", 
     SuperscriptBox["b", "8"], " ", 
     SuperscriptBox["v", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "9"], " ", 
     SuperscriptBox["v", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "b"}], "+", 
    RowBox[{
     SuperscriptBox["b", "5"], " ", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "7"], " ", 
     SuperscriptBox["v", "4"]}], "-", 
    RowBox[{
     SuperscriptBox["b", "9"], " ", 
     SuperscriptBox["v", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.831007445993474*^9, 3.8310711211028233`*^9, 
  3.8310730419213114`*^9, 3.8310859395250416`*^9, 3.8314355271938114`*^9, 
  3.8314372917242165`*^9, 3.8314379142207193`*^9, 3.8315197920752225`*^9, 
  3.8315864851380587`*^9, 3.8315871399363723`*^9, 3.8315875452314806`*^9, 
  3.8321956794465384`*^9, 3.8321957521516876`*^9, 3.832196556201876*^9, 
  3.832208878884941*^9, 3.8322090784407997`*^9, 3.832209674117277*^9, 
  3.8322100484339523`*^9, 3.832211975392638*^9, 3.832212165812134*^9, 
  3.832212934266122*^9, 3.832213853726803*^9, 3.832275380914081*^9, 
  3.8322826254565907`*^9, 3.8322832815787983`*^9, 3.832292769135353*^9, 
  3.834437676511865*^9, 3.834460938728896*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"5ac03233-4b83-43a4-8d1b-b6d88cb95654"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
   "Check", " ", "the", " ", "obstruction", " ", "class", " ", "by", " ", 
    "algebraic", " ", 
    RowBox[{"method", "::", "GroebnerBasis"}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"positiveObstructionCheck", "~", "Join", "~", 
       RowBox[{"{", 
        RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "v"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", " ", "\[IndentingNewLine]", 
   RowBox[{"GroebnerBasis", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"negativeObstructionCheck", "~", "Join", "~", 
       RowBox[{"{", 
        RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "v"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Note", "::", 
     RowBox[{"_", ":", " ", 
      RowBox[{"The", " ", "unit", " ", "ideal", " ", 
       RowBox[{"{", "1", "}"}], " ", "means", " ", "there", " ", "is", " ", 
       "no", " ", 
       RowBox[{"solution", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "There", " ", "are", " ", "both", " ", "representations", " ", "of", " ", 
     "positive", " ", "and", "  ", "negative", " ", "obstruction"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Positive", " ", ":", " ", 
     RowBox[{"only", " ", "abelian", " ", "representation"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Negative", " ", ":", " ", 
     RowBox[{"Only", " ", "one", " ", "conjugacy", " ", 
      RowBox[{"class", "."}]}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.831005092846968*^9, 3.8310050971677227`*^9}, 
   3.8310051574653473`*^9, {3.831005264331811*^9, 3.831005449351901*^9}, {
   3.8310055495414224`*^9, 3.831005566259041*^9}, {3.8310061657041874`*^9, 
   3.8310062185633125`*^9}, {3.8310062895328083`*^9, 
   3.8310062915592375`*^9}, {3.8310064560825677`*^9, 3.831006483137171*^9}, {
   3.8310074395862403`*^9, 3.8310074420384235`*^9}, {3.831007746573478*^9, 
   3.831007748705238*^9}, {3.8310712300180273`*^9, 3.8310712402190094`*^9}, {
   3.8310859552417536`*^9, 3.8310859644522495`*^9}, {3.831435599809965*^9, 
   3.831435658737791*^9}, {3.8314357103106956`*^9, 3.8314357331658382`*^9}, {
   3.831437364844035*^9, 3.8314373978264427`*^9}, {3.8314379251886888`*^9, 
   3.8314379256592007`*^9}, {3.8315871507115765`*^9, 
   3.8315871790189266`*^9}, {3.831587226307254*^9, 3.8315872772071686`*^9}, {
   3.832213856297529*^9, 3.8322138577953577`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"b9ac04be-026a-440a-856e-d5c552e03ae4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "v"}], ",", "b", ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "a"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.831071186486845*^9, 3.8310712441088996`*^9, 3.831073055410616*^9, {
   3.831085949281166*^9, 3.8310859661065426`*^9}, 3.8314355617608924`*^9, 
   3.8314356138964343`*^9, 3.8314357346469355`*^9, 3.831437399559267*^9, 
   3.831437936981683*^9, 3.8315198038142586`*^9, 3.831587182626086*^9, 
   3.8315875492171917`*^9, 3.8321956830776253`*^9, 3.8321957549013157`*^9, 
   3.8322100509299545`*^9, 3.8322138583754835`*^9, 3.83443768033453*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"0e7c3b2c-d5ff-4293-af8d-2e53a6d4d27f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "v"}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "b"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.831071186486845*^9, 3.8310712441088996`*^9, 3.831073055410616*^9, {
   3.831085949281166*^9, 3.8310859661065426`*^9}, 3.8314355617608924`*^9, 
   3.8314356138964343`*^9, 3.8314357346469355`*^9, 3.831437399559267*^9, 
   3.831437936981683*^9, 3.8315198038142586`*^9, 3.831587182626086*^9, 
   3.8315875492171917`*^9, 3.8321956830776253`*^9, 3.8321957549013157`*^9, 
   3.8322100509299545`*^9, 3.8322138583754835`*^9, 3.8344376803404684`*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"19673f1e-8a36-4218-a703-5d986f913eb4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Qv", " ", "has", " ", "two", " ", "irreducible", " ", "ideals", " ", 
     "of", " ", "abel", " ", "and", " ", "non"}], "-", 
    RowBox[{"abelian", " ", 
     RowBox[{"reps", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"XparQv", "=", 
     RowBox[{"{", 
      RowBox[{"GroebnerBasis", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"negativeObstructionCheck", "~", "Join", "~", 
          RowBox[{"{", 
           RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}], ")"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "v"}], "}"}]}], "]"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Xpar", "=", 
     RowBox[{
     "XparQuPositive", "~", "Join", "~", "XparQv", "~", "Join", "~", 
      "XparQuNegative"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", "Xpar"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Xpar", " ", "consists", " ", "of", " ", "10", " ", "irreducible", " ", 
     RowBox[{"ideals", "."}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.831007790555419*^9, 3.8310078023382134`*^9}, 
   3.8310712671923285`*^9, {3.832208586149103*^9, 3.8322086767291327`*^9}, {
   3.832208735264671*^9, 3.8322087536614733`*^9}, {3.8322088102133336`*^9, 
   3.832208828995776*^9}, {3.832208888583372*^9, 3.832208891871537*^9}, {
   3.8322089320575175`*^9, 3.8322089720333357`*^9}, {3.832209092898877*^9, 
   3.8322091134451923`*^9}, {3.8322119958450885`*^9, 
   3.8322120444457846`*^9}, {3.8322126953798294`*^9, 3.832212704349712*^9}, {
   3.8322129550756598`*^9, 3.832212965836695*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"1831cda8-f6c0-44e7-baca-10c0578ac17a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"Xpar1\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "u", "+", 
           SuperscriptBox["u", "2"]}], ",", 
          RowBox[{"1", "+", "b", "+", "u"}], ",", 
          RowBox[{"1", "+", "a"}]}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar2\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}]}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar3\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ",", "a"}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar4\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "u"}], ",", "b", ",", 
          RowBox[{"1", "+", "a"}]}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar5\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "u"}], ",", 
          RowBox[{"1", "+", "b"}], ",", 
          RowBox[{"1", "+", "a"}]}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar6\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b", "+", 
           SuperscriptBox["u", "2"], "-", 
           SuperscriptBox["u", "3"]}], ",", 
          RowBox[{"1", "+", "a"}]}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar7\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "u", "+", 
           SuperscriptBox["u", "2"]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "b", "+", 
           SuperscriptBox["b", "2"], "-", "u", "-", 
           RowBox[{"b", " ", "u"}]}], ",", 
          RowBox[{"a", "-", "u", "+", 
           RowBox[{"b", " ", "u"}]}]}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar8\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ",", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "b", "+", 
           RowBox[{"5", " ", "u"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           SuperscriptBox["u", "3"]}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"3", " ", "a"}], "-", 
           SuperscriptBox["u", "3"]}]}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar9\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "b", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}]}], ",", 
          RowBox[{"1", "+", "a"}]}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar10\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "b", "+", "u", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           SuperscriptBox["u", "3"]}], ",", 
          RowBox[{"a", "-", 
           RowBox[{"2", " ", "u"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           SuperscriptBox["u", "3"]}]}], "}"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.8322088183688364`*^9, 3.8322088326385703`*^9}, {
   3.832208864227499*^9, 3.8322088826871295`*^9}, {3.832208937078388*^9, 
   3.8322089725987825`*^9}, 3.832209083743713*^9, 3.83220967737922*^9, 
   3.8322100548727627`*^9, 3.8322119796702127`*^9, {3.832212018224229*^9, 
   3.8322120464669294`*^9}, 3.8322121693769836`*^9, {3.832212937551176*^9, 
   3.832212966749389*^9}, 3.8322138609085703`*^9, 3.832275394319955*^9, 
   3.8322826321440973`*^9, 3.832283134593569*^9, 3.8322832862439904`*^9, 
   3.83229277357836*^9, 3.834437683057238*^9, 3.8344609422535615`*^9},
 CellLabel->
  "Out[98]//MatrixForm=",ExpressionUUID->"d541c5c8-5e8a-48ca-9dae-\
5b98596808b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Computing", " ", "u"}], "-", 
     RowBox[{"values", " ", 
      RowBox[{"(", 
       RowBox[{"u1", ",", "...", ",", "u8"}], ")"}], " ", "at", " ", "each", 
      " ", "crossing", " ", "with", " ", "Signtype", " ", "\[Epsilon]"}]}], 
    "=", 
    RowBox[{"(", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "1"}]}], ")"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"u1", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a1", ",", "a4"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u2", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a2", ",", "a5"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u3", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a3", ",", "a6"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u4", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a4", ",", "a7"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u5", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a5", ",", "a8"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u6", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a6", ",", "a1"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u7", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a7", ",", "a2"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u8", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a8", ",", "a3"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", 
    RowBox[{"{", 
     RowBox[{
     "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", "u7", 
      ",", "u8"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.831005092846968*^9, 3.8310050971677227`*^9}, 
   3.8310051574653473`*^9, {3.831005264331811*^9, 3.831005449351901*^9}, {
   3.8310055495414224`*^9, 3.831005566259041*^9}, {3.8310061657041874`*^9, 
   3.8310062185633125`*^9}, {3.8310062895328083`*^9, 
   3.8310062915592375`*^9}, {3.8310064560825677`*^9, 3.831006483137171*^9}, 
   3.8314368285140324`*^9, {3.8314374163458195`*^9, 3.831437416706721*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"140000b1-593d-408c-96f2-8a1f11eea2be"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"u1\"\>", "\[Rule]", "0"}]},
      {
       RowBox[{"\<\"u2\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", "v"}]}]},
      {
       RowBox[{"\<\"u3\"\>", "\[Rule]", 
        RowBox[{"b", "+", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["v", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["v", "2"]}]}]}]},
      {
       RowBox[{"\<\"u4\"\>", "\[Rule]", 
        RowBox[{"b", " ", "v"}]}]},
      {
       RowBox[{"\<\"u5\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"b", " ", "v"}], "-", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", "v"}]}]}]},
      {
       RowBox[{"\<\"u6\"\>", "\[Rule]", 
        RowBox[{"-", "b"}]}]},
      {
       RowBox[{"\<\"u7\"\>", "\[Rule]", 
        RowBox[{"-", "b"}]}]},
      {
       RowBox[{"\<\"u8\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "b"}], "-", 
         RowBox[{
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "5"], " ", 
          SuperscriptBox["v", "2"]}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{
  3.8310062961605425`*^9, 3.8310064401759663`*^9, {3.8310064772224774`*^9, 
   3.8310064853303604`*^9}, 3.8310712737586527`*^9, 3.8310730772191663`*^9, 
   3.8310860081120844`*^9, 3.831435739592379*^9, 3.831437408699807*^9, 
   3.831437944544134*^9, 3.831519812126061*^9, 3.831520181037404*^9, 
   3.832195699894333*^9, 3.832195757825961*^9, 3.8321964911549554`*^9, 
   3.8322096855396495`*^9, 3.8322100592148085`*^9, 3.8322121793662047`*^9, 
   3.832212981819831*^9, 3.832213863383624*^9, 3.8322826372317543`*^9, 
   3.832283293883978*^9, 3.8322927768185997`*^9, 3.834437686336564*^9, 
   3.8344610909361095`*^9},
 CellLabel->
  "Out[114]//MatrixForm=",ExpressionUUID->"e80fbf88-a72c-4110-ba1f-\
3ff299a54227"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Computing", " ", "y"}], "-", 
    RowBox[{"values", " ", 
     RowBox[{"(", 
      RowBox[{"y1", ",", "...", ",", "y8"}], ")"}]}]}], "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"y1", "=", 
     RowBox[{
      RowBox[{"u1", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y2", "=", 
     RowBox[{
      RowBox[{"u2", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y3", "=", 
     RowBox[{
      RowBox[{"u3", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y4", "=", 
     RowBox[{
      RowBox[{"u4", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y5", "=", 
     RowBox[{
      RowBox[{"u5", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y6", "=", 
     RowBox[{
      RowBox[{"u6", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y7", "=", 
     RowBox[{
      RowBox[{"u7", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y8", "=", 
     RowBox[{
      RowBox[{"u8", "^", "2"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
    "y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "y6", ",", "y7", 
     ",", "y8"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.831005092846968*^9, 3.8310050971677227`*^9}, 
   3.8310051574653473`*^9, {3.831005264331811*^9, 3.831005449351901*^9}, {
   3.8310055495414224`*^9, 3.831005566259041*^9}, {3.8310061657041874`*^9, 
   3.8310062185633125`*^9}, {3.8310062895328083`*^9, 3.8310062915592375`*^9}, 
   3.831006331515024*^9, {3.831007502171595*^9, 3.8310075035470123`*^9}, {
   3.8314374194288025`*^9, 3.8314374195617523`*^9}, {3.8314379486770573`*^9, 
   3.8314379491929493`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"9abdef99-1b35-439b-9d27-1e0770082266"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    SuperscriptBox["b", "4"], " ", 
    SuperscriptBox["v", "2"]}], ",", 
   RowBox[{
    SuperscriptBox["b", "2"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "4"], " ", 
     SuperscriptBox["v", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "6"], " ", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "6"], " ", 
     SuperscriptBox["v", "4"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "8"], " ", 
     SuperscriptBox["v", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "10"], " ", 
     SuperscriptBox["v", "4"]}]}], ",", 
   RowBox[{
    SuperscriptBox["b", "2"], " ", 
    SuperscriptBox["v", "2"]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["v", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "4"], " ", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "6"], " ", 
     SuperscriptBox["v", "2"]}]}], ",", 
   SuperscriptBox["b", "2"], ",", 
   SuperscriptBox["b", "2"], ",", 
   RowBox[{
    SuperscriptBox["b", "2"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "4"], " ", 
     SuperscriptBox["v", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "6"], " ", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "6"], " ", 
     SuperscriptBox["v", "4"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "8"], " ", 
     SuperscriptBox["v", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "10"], " ", 
     SuperscriptBox["v", "4"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.831007506076829*^9, 3.831071280394755*^9, 
  3.831073082138672*^9, 3.831086012151543*^9, 3.831435743394889*^9, 
  3.831437422236825*^9, 3.831437950518014*^9, 3.8315201147937946`*^9, 
  3.8315201846259537`*^9, 3.832195703317337*^9, 3.8321957600856867`*^9, 
  3.832196493678076*^9, 3.832210061554908*^9, 3.8322129854513226`*^9, 
  3.8322138657898703`*^9, 3.8322826401807556`*^9, 3.832283297082976*^9, 
  3.8322927794866977`*^9, 3.834437688853901*^9, 3.8344610933834453`*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"33a62a6c-3adb-4cb6-90dc-bd546be2ac6d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Computing", " ", "Riley", " ", "Polynomials", " ", "for", " ", "Qv", " ", 
    "at", " ", "each", " ", "crossings"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RileyPolyQv", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"y", ",", "#", ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
          "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "y6", ",", 
         "y7", ",", "y8"}], "}"}]}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", "RileyPolyQv", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.831005092846968*^9, 3.8310050971677227`*^9}, 
   3.8310051574653473`*^9, {3.831005264331811*^9, 3.831005449351901*^9}, {
   3.8310055495414224`*^9, 3.831005566259041*^9}, {3.8310061657041874`*^9, 
   3.8310062185633125`*^9}, {3.8310062895328083`*^9, 3.8310062915592375`*^9}, 
   3.831006331515024*^9, {3.831007502171595*^9, 3.8310075035470123`*^9}, {
   3.8310075440898495`*^9, 3.8310075443941197`*^9}, {3.8310731400362644`*^9, 
   3.8310731660150347`*^9}, {3.831085820152357*^9, 3.8310858203898745`*^9}, {
   3.831086034567897*^9, 3.8310860635541463`*^9}, {3.831435748307852*^9, 
   3.8314357487358155`*^9}, 3.8314368285220456`*^9, {3.831437443502976*^9, 
   3.8314374783084855`*^9}, {3.831437976151716*^9, 3.8314379789861946`*^9}, {
   3.831520089342687*^9, 3.831520100070878*^9}, {3.8321957099276304`*^9, 
   3.8321957101516323`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"057e9d7d-bc64-4cd6-aa4c-8e0085eb08a7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"RileyPolyQv1\"\>", "\[Rule]", "y"}]},
      {
       RowBox[{"\<\"RileyPolyQv2\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}]}]},
      {
       RowBox[{"\<\"RileyPolyQv3\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}]}]},
      {
       RowBox[{"\<\"RileyPolyQv4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}]}]},
      {
       RowBox[{"\<\"RileyPolyQv5\"\>", "\[Rule]", "y"}]},
      {
       RowBox[{"\<\"RileyPolyQv6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}]}]},
      {
       RowBox[{"\<\"RileyPolyQv7\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}]}]},
      {
       RowBox[{"\<\"RileyPolyQv8\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.8310075324781127`*^9, 3.831007549078345*^9}, 
   3.8310712902505555`*^9, 3.8310731675925407`*^9, {3.831086018863345*^9, 
   3.8310860655651083`*^9}, 3.831435750597865*^9, {3.8314374706436205`*^9, 
   3.8314374789782047`*^9}, 3.8314379797191777`*^9, {3.8315201009888225`*^9, 
   3.8315201254173326`*^9}, 3.8315201903302245`*^9, {3.83219570777046*^9, 
   3.8321957107656975`*^9}, 3.832195763169833*^9, 3.8321964964952636`*^9, 
   3.83221006456314*^9, 3.8322138682690935`*^9, 3.8322826549906235`*^9, 
   3.8322833011320753`*^9, 3.8322927828143396`*^9, 3.8344376924629774`*^9},
 CellLabel->
  "Out[109]//MatrixForm=",ExpressionUUID->"f5e41fc6-cf3a-405e-8d93-\
532165e7da42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Computing", " ", "u"}], "-", 
     RowBox[{
     "polys", " ", "at", " ", "each", " ", "crossing", " ", "with", " ", 
      "Signtype", " ", "s"}]}], "=", 
    RowBox[{"(", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      "1"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Positive", " ", "obstruction", " ", "in", " ", "Qv", " ", "is", " ", 
    "only", " ", "for", " ", "abelian", " ", "reps"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"uPolyQvPositive", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"u", ",", "#", ",", 
          RowBox[{"{", 
           RowBox[{
           "positiveObstructionCheck", ",", "h1", ",", "h2", ",", "h3", ",", 
            "h4"}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", 
         "u7", ",", "u8"}], "}"}]}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", "uPolyQvPositive", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.831005092846968*^9, 3.8310050971677227`*^9}, 
   3.8310051574653473`*^9, {3.831005264331811*^9, 3.831005449351901*^9}, {
   3.8310055495414224`*^9, 3.831005566259041*^9}, {3.8310061657041874`*^9, 
   3.8310062185633125`*^9}, {3.8310062895328083`*^9, 
   3.8310062915592375`*^9}, {3.831006331515024*^9, 3.831006338088876*^9}, {
   3.8310066504620867`*^9, 3.8310066619663877`*^9}, {3.8310714512522593`*^9, 
   3.831071471536166*^9}, {3.8310715082384014`*^9, 3.8310715088184834`*^9}, {
   3.8310735406577544`*^9, 3.83107359598165*^9}, {3.8314357558696947`*^9, 
   3.8314358321883955`*^9}, {3.8314368285320497`*^9, 
   3.8314368285360518`*^9}, {3.831437992686906*^9, 3.8314380269784746`*^9}, {
   3.8314380923635397`*^9, 3.831438137679845*^9}, {3.831438358629901*^9, 
   3.8314383702160673`*^9}, {3.8315202473772545`*^9, 
   3.8315203205720043`*^9}, {3.8321957149219356`*^9, 
   3.8321957151239376`*^9}, {3.832195799759426*^9, 3.8321958041107464`*^9}, {
   3.8321966123257575`*^9, 3.832196661849134*^9}, {3.8322136089595203`*^9, 
   3.83221360896152*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"bcda5378-6c12-4356-a983-9657f774b8a6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyQvPositive1\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvPositive2\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvPositive3\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvPositive4\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvPositive5\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvPositive6\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvPositive7\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvPositive8\"\>", "\[Rule]", "u"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.8322138712361364`*^9, 3.8322826577627897`*^9, 
  3.8322833057973204`*^9, 3.832292785848338*^9, 3.834437695522255*^9},
 CellLabel->
  "Out[111]//MatrixForm=",ExpressionUUID->"3c6e676d-98b1-444a-a4e7-\
174c8a4938db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Verifying", " ", "that", " ", "the", " ", "only", " ", "rep", " ", "is", 
    " ", "abelian", " ", "representation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"GroebnerBasis", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "positiveObstructionCheck", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}],
      "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b", ",", "v"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.831520293903475*^9, 3.831520331354347*^9}},
 CellLabel->
  "In[1430]:=",ExpressionUUID->"e810e8d6-e844-433f-9538-33c3534be18b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "v"}], ",", "b", ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "a"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8315203075867033`*^9, 3.8315203319428616`*^9}, 
   3.832195852912137*^9, 3.8321966829649997`*^9, 3.8322096973913026`*^9, 
   3.832213876836272*^9},
 CellLabel->
  "Out[1430]=",ExpressionUUID->"7a03a1ff-cd59-46bf-a651-3ac9d15addf7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Computing", " ", "u"}], "-", 
     RowBox[{
     "polys", " ", "at", " ", "each", " ", "crossing", " ", "with", " ", 
      "Signtype", " ", "s"}]}], "=", 
    RowBox[{"(", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "1"}]}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"uPolyQvNegative", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"u", ",", "#", ",", 
          RowBox[{"{", 
           RowBox[{
           "a", ",", "negativeObstructionCheck", ",", "h1", ",", "h2", ",", 
            "h3", ",", "h4"}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", 
         "u7", ",", "u8"}], "}"}]}], "//", "Factor"}]}], ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"dimension", " ", "solution"}]}], ",", " ", 
     RowBox[{
      RowBox[{
      "need", " ", "to", " ", "quotient", " ", "out", " ", "by", " ", "a"}], 
      "=", "0"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", "uPolyQvNegative", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.831005092846968*^9, 3.8310050971677227`*^9}, 
   3.8310051574653473`*^9, {3.831005264331811*^9, 3.831005449351901*^9}, {
   3.8310055495414224`*^9, 3.831005566259041*^9}, {3.8310061657041874`*^9, 
   3.8310062185633125`*^9}, {3.8310062895328083`*^9, 
   3.8310062915592375`*^9}, {3.831006331515024*^9, 3.831006338088876*^9}, {
   3.8310066504620867`*^9, 3.8310066619663877`*^9}, {3.8310714512522593`*^9, 
   3.831071471536166*^9}, {3.8310715082384014`*^9, 3.8310715088184834`*^9}, {
   3.8310735406577544`*^9, 3.83107359598165*^9}, {3.8314357558696947`*^9, 
   3.8314358321883955`*^9}, {3.8314368285320497`*^9, 
   3.8314368285360518`*^9}, {3.831437992686906*^9, 3.8314380269784746`*^9}, {
   3.8314380923635397`*^9, 3.831438137679845*^9}, 3.831438358629901*^9, 
   3.8315202190349245`*^9, {3.8321966965237913`*^9, 3.832196700550969*^9}, {
   3.8322136090055346`*^9, 3.8322136090065374`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"5f7d9815-a97e-4a94-80b5-f45355045d9c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyQvNegative1\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvNegative2\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQvNegative3\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQvNegative4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQvNegative5\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvNegative6\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQvNegative7\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQvNegative8\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.832213879172261*^9, 3.832282661801053*^9, 
  3.8322833113615494`*^9, 3.8322927890373383`*^9, 3.8344376984037905`*^9},
 CellLabel->
  "Out[113]//MatrixForm=",ExpressionUUID->"d63516df-d8db-4580-a2ff-\
8b8831fdc30b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Computing", " ", "u"}], "-", 
    RowBox[{"value", " ", "with", " ", "canonical", " ", "sign"}], "-", 
    RowBox[{"type", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], ",", "...", ",", 
        SubscriptBox["\[Epsilon]", "7"]}], ")"}], "."}]}]}], " ", "*)"}], 
  "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Each", " ", "u_i"}], ",", " ", 
    RowBox[{
     RowBox[{"sign", "-", 
      RowBox[{"type", " ", 
       SubscriptBox["\[Epsilon]", "i"]}]}], "=", 
     RowBox[{"\[PlusMinus]", "1"}]}], ",", " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "j"], "=", 
     RowBox[{
      RowBox[{"1", " ", "for", " ", "j"}], "\[NotEqual]", 
      RowBox[{"i", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sign", "-", 
    RowBox[{"change", "  ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1"}], 
      "}"}]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "u1c", ",", "u2c", ",", "u3c", ",", "u4c", ",", "u5c", ",", "u6c", ",", 
       "u7c", ",", "u8c"}], "}"}], "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "}"}], "*", 
      RowBox[{"{", 
       RowBox[{
       "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", "u7",
         ",", "u8"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Computing", "  ", "u"}], "-", 
     RowBox[{
     "polys", " ", "at", " ", "each", " ", "crossing", " ", "with", " ", 
      "canonical", " ", "sign"}], "-", "type"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uPolyQvNegativeC", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"u", ",", "#", ",", 
          RowBox[{"{", 
           RowBox[{
           "a", ",", "negativeObstructionCheck", ",", "h1", ",", "h2", ",", 
            "h3", ",", "h4"}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "u1c", ",", "u2c", ",", "u3c", ",", "u4c", ",", "u5c", ",", "u6c", 
         ",", "u7c", ",", "u8c"}], "}"}]}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uPolyQvPositiveC", "=", "uPolyQvPositive"}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", "uPolyQvNegativeC", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.831005092846968*^9, 3.8310050971677227`*^9}, 
   3.8310051574653473`*^9, {3.831005264331811*^9, 3.831005449351901*^9}, {
   3.8310055495414224`*^9, 3.831005566259041*^9}, {3.8310061657041874`*^9, 
   3.8310062185633125`*^9}, {3.8310062895328083`*^9, 
   3.8310062915592375`*^9}, {3.831006331515024*^9, 3.831006338088876*^9}, {
   3.8310066504620867`*^9, 3.8310066529649887`*^9}, {3.831006684522807*^9, 
   3.831006689829525*^9}, {3.8310736411500373`*^9, 3.8310737424691477`*^9}, 
   3.831436828546047*^9, {3.831438162205747*^9, 3.831438186890952*^9}, 
   3.831520238271242*^9, {3.8315203829207687`*^9, 3.8315204126459246`*^9}, 
   3.832196775305612*^9, 3.832209709876827*^9, {3.8322136090555477`*^9, 
   3.832213609060521*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"1d372416-f450-41fa-91b0-44a5a7274e2c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyQvNegativeC1\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvNegativeC2\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQvNegativeC3\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQvNegativeC4\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQvNegativeC5\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvNegativeC6\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQvNegativeC7\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQvNegativeC8\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.8322138838604045`*^9, 3.832282664858585*^9, 
  3.8322833178778515`*^9, 3.832292791845338*^9, 3.8344377066983953`*^9},
 CellLabel->
  "Out[117]//MatrixForm=",ExpressionUUID->"af53dc2b-9e15-430e-8fe2-\
15471253de5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Backup", " ", "u"}], "-", 
    RowBox[{"values", " ", "in", " ", "Q_v"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"uQvNegative", "=", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
    "u1c", ",", "u2c", ",", "u3c", ",", "u4c", ",", "u5c", ",", "u6c", ",", 
     "u7c", ",", "u8c"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.832209527421826*^9, 3.832209541602535*^9}, 
   3.832210513546295*^9, {3.8322127722636166`*^9, 3.832212776083376*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"dc77553b-85cb-44d0-a11a-74c58db16da8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["b", "2"]}], " ", "v"}], ",", 
   RowBox[{
    RowBox[{"-", "b"}], "-", 
    RowBox[{
     SuperscriptBox["b", "3"], " ", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "5"], " ", 
     SuperscriptBox["v", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "b"}], " ", "v"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "b"}], " ", "v"}], "+", 
    RowBox[{
     SuperscriptBox["b", "3"], " ", "v"}]}], ",", 
   RowBox[{"-", "b"}], ",", 
   RowBox[{"-", "b"}], ",", 
   RowBox[{
    RowBox[{"-", "b"}], "-", 
    RowBox[{
     SuperscriptBox["b", "3"], " ", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "5"], " ", 
     SuperscriptBox["v", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.83220971627886*^9, 3.83221007820601*^9, 
  3.8322105168068066`*^9, 3.8322122031742477`*^9, 3.832213001706564*^9, 
  3.8322138884525394`*^9, 3.832282669559095*^9, 3.832283324791167*^9, 
  3.832292795117893*^9, 3.834437710270998*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"085e3420-7f29-4689-8221-4154ba172ce2"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.83220952147738*^9},ExpressionUUID->"202af2c4-2970-4aa4-99a0-6eab720f0431"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], 
   "************)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Compute", "  ", "Riley", " ", "poly"}], "         ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "         ", 
   RowBox[{"Xpar", " ", "=", " ", 
    RowBox[{"Qu", " ", "\[Union]", " ", "Qv"}]}], "     ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**"}], "**", "**", "**"}], "**"}], 
   "**********)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.831438240053976*^9, 3.8314383140131283`*^9}, {
  3.8314385924375553`*^9, 3.831438601361959*^9}},
 CellLabel->
  "In[1438]:=",ExpressionUUID->"716500b8-0014-4f67-ab89-473c1c3bb82d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RileyPoly", "=", 
   RowBox[{"RileyPolyQu", "*", "RileyPolyQv"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"varsView2D", "@", "RileyPoly"}]}], "Input",
 CellChangeTimes->{{3.8310733706703434`*^9, 3.8310734778287044`*^9}, {
  3.8314381956822815`*^9, 3.8314382202769747`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"4d861c46-46c2-4fd3-b216-3da31bcdcb63"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"RileyPoly1\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "3"], " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly2\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "3"], " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly3\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "3"], " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly4\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "3"], " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly5\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "3"], " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly6\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "3"], " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly7\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "3"], " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly8\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "3"], " ", "y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            SuperscriptBox["y", "3"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.8314382276659827`*^9, 3.83219679336354*^9, 
  3.8322138935626106`*^9, 3.832282673266762*^9, 3.83228332802384*^9, 
  3.83229279823845*^9, 3.8344377134555006`*^9},
 CellLabel->
  "Out[120]//MatrixForm=",ExpressionUUID->"aa55947d-aac0-49f3-b1b3-\
e90b2ee38882"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], "**", 
          "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
   "**********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Compute", "  ", "u"}], "-", 
    RowBox[{"polys", " ", "with", " ", "canonical", " ", "sign"}], "-", 
    "type"}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "             ", 
   RowBox[{"Xpar", " ", "=", " ", 
    RowBox[{"Qu", " ", "\[Union]", " ", "Qv"}]}], "                 ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"**", "**", "**", "**", "**"}], "**"}], "**"}], "**"}], 
       "**"}], "**"}], "**"}], "**"}], "******************)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.831438604670988*^9, 
  3.831438673048402*^9}},ExpressionUUID->"08cb183b-6cba-4a74-a87f-\
b61021e0e508"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"varsView2D", "@", "uPolyQuPositiveC"}], "\[IndentingNewLine]", 
 RowBox[{"varsView2D", "@", "uPolyQuNegativeC"}], "\[IndentingNewLine]", 
 RowBox[{"varsView2D", "@", "uPolyQvPositiveC"}], "\[IndentingNewLine]", 
 RowBox[{"varsView2D", "@", 
  "uPolyQvNegativeC"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.831071683518568*^9, 3.8310720011281633`*^9}, {
   3.831073806788756*^9, 3.8310738284594564`*^9}, {3.83107387495928*^9, 
   3.831073910327198*^9}, {3.8310739519155607`*^9, 3.8310739878519826`*^9}, {
   3.831074035247424*^9, 3.831074102819481*^9}, 3.8310741688196063`*^9, 
   3.831086096397439*^9, {3.8314359175115366`*^9, 3.831435954249494*^9}, {
   3.831438400904748*^9, 3.831438464383114*^9}, {3.8315204266591716`*^9, 
   3.8315204281239405`*^9}, {3.832196802137325*^9, 3.832196812369738*^9}, {
   3.8322136091065197`*^9, 3.8322136091105204`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"77fd930c-080a-4d3c-ba0e-622897f9c787"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyQuPositiveC1\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositiveC2\"\>", "\[Rule]", 
        RowBox[{"1", "-", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositiveC3\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositiveC4\"\>", "\[Rule]", 
        RowBox[{"1", "-", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositiveC5\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositiveC6\"\>", "\[Rule]", 
        RowBox[{"1", "-", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositiveC7\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositiveC8\"\>", "\[Rule]", 
        RowBox[{"1", "-", "u", "+", 
         SuperscriptBox["u", "2"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.8322138966409516`*^9, 3.8322826771474643`*^9, 
  3.8322833357286167`*^9, 3.834437716215736*^9},
 CellLabel->
  "Out[121]//MatrixForm=",ExpressionUUID->"7abee664-9a95-4c8c-951a-\
90b48d5d5bdb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyQuNegativeC1\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC2\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC3\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC5\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC7\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC8\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.8322138966409516`*^9, 3.8322826771474643`*^9, 
  3.8322833357286167`*^9, 3.834437716225732*^9},
 CellLabel->
  "Out[122]//MatrixForm=",ExpressionUUID->"b43e6cb2-999e-4455-8f10-\
4b7e51d822ea"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyQvPositiveC1\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvPositiveC2\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvPositiveC3\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvPositiveC4\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvPositiveC5\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvPositiveC6\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvPositiveC7\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvPositiveC8\"\>", "\[Rule]", "u"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.8322138966409516`*^9, 3.8322826771474643`*^9, 
  3.8322833357286167`*^9, 3.8344377162307186`*^9},
 CellLabel->
  "Out[123]//MatrixForm=",ExpressionUUID->"1b8f70d9-4a88-4789-a2d0-\
e6b2089903be"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyQvNegativeC1\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvNegativeC2\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQvNegativeC3\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQvNegativeC4\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQvNegativeC5\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQvNegativeC6\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQvNegativeC7\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQvNegativeC8\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.8322138966409516`*^9, 3.8322826771474643`*^9, 
  3.8322833357286167`*^9, 3.8344377162346787`*^9},
 CellLabel->
  "Out[124]//MatrixForm=",ExpressionUUID->"0bb1d420-a17d-40a8-8a1a-\
81c5d6d975fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"uPolyC", "=", 
    RowBox[{
    "uPolyQuPositiveC", "*", "uPolyQuNegativeC", "*", "uPolyQvPositiveC", " ",
      "*", 
     RowBox[{"uPolyQvNegativeC", " ", "/", "u"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "need", " ", "to", " ", "remove", " ", "the", " ", "factor", " ", 
    "\"\<u\>\"", " ", "of", " ", "abelian", " ", "representation"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"varsView2D", "@", "uPolyC", " "}]}], "Input",
 CellChangeTimes->{{3.831071683518568*^9, 3.8310720011281633`*^9}, {
   3.831073806788756*^9, 3.8310738284594564`*^9}, {3.83107387495928*^9, 
   3.831073910327198*^9}, {3.8310739519155607`*^9, 3.8310739878519826`*^9}, {
   3.831074035247424*^9, 3.831074102819481*^9}, 3.8310741688196063`*^9, 
   3.831086096397439*^9, {3.8314359175115366`*^9, 3.8314359733776054`*^9}, 
   3.8314368285560417`*^9, {3.83143847018511*^9, 3.831438526882962*^9}, {
   3.8315204381869717`*^9, 3.8315205594359975`*^9}, {3.83221360927152*^9, 
   3.8322136092795362`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"91a71a22-22f3-4e72-a693-9c851dc6a417"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyC1\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u", "+", 
           SuperscriptBox["u", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyC2\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u", "+", 
           SuperscriptBox["u", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyC3\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u", "+", 
           SuperscriptBox["u", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyC4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u", "+", 
           SuperscriptBox["u", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyC5\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u", "+", 
           SuperscriptBox["u", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyC6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u", "+", 
           SuperscriptBox["u", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"uPolyC7\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "u"}], ")"}], "2"], " ", "u", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u", "+", 
           SuperscriptBox["u", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "u"}], "-", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyC8\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u", "+", 
           SuperscriptBox["u", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "u", "+", 
            SuperscriptBox["u", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "u"}], "+", 
            SuperscriptBox["u", "3"], "+", 
            SuperscriptBox["u", "4"]}], ")"}], "2"]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.832213903646843*^9, 3.8322826830765114`*^9, 
  3.832283341072609*^9, 3.8322928030654545`*^9, 3.834437720528036*^9},
 CellLabel->
  "Out[126]//MatrixForm=",ExpressionUUID->"80bc25bf-2c47-4247-bde9-\
ec4b920abd4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Xpar", "//", "varsView2D"}]], "Input",
 CellChangeTimes->{{3.8322122808245053`*^9, 3.8322122813713956`*^9}, {
  3.832213061769958*^9, 3.832213084966424*^9}, {3.8322139131555448`*^9, 
  3.832213916267175*^9}},
 CellLabel->
  "In[1448]:=",ExpressionUUID->"72d4ef1e-e169-4086-ab53-bd6756f1c9c2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"Xpar1\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "u", "+", 
           SuperscriptBox["u", "2"]}], ",", 
          RowBox[{"1", "+", "b", "+", "u"}], ",", 
          RowBox[{"1", "+", "a"}]}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar2\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "v"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}]}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar3\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b"}], ",", "a"}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar4\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "u"}], ",", "b", ",", 
          RowBox[{"1", "+", "a"}]}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar5\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "u"}], ",", 
          RowBox[{"1", "+", "b"}], ",", 
          RowBox[{"1", "+", "a"}]}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar6\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "u", "+", 
           SuperscriptBox["u", "2"]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "b", "+", 
           SuperscriptBox["b", "2"], "-", "u", "-", 
           RowBox[{"b", " ", "u"}]}], ",", 
          RowBox[{"a", "-", "u", "+", 
           RowBox[{"b", " ", "u"}]}]}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar7\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ",", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "b", "+", 
           RowBox[{"5", " ", "u"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           SuperscriptBox["u", "3"]}], ",", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"3", " ", "a"}], "-", 
           SuperscriptBox["u", "3"]}]}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar8\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "b", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}]}], ",", 
          RowBox[{"1", "+", "a"}]}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar9\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "b", "+", "u", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           SuperscriptBox["u", "3"]}], ",", 
          RowBox[{"a", "-", 
           RowBox[{"2", " ", "u"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           SuperscriptBox["u", "3"]}]}], "}"}]}]},
      {
       RowBox[{"\<\"Xpar10\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}], ",", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "b", "+", 
           SuperscriptBox["u", "2"], "-", 
           SuperscriptBox["u", "3"]}], ",", 
          RowBox[{"1", "+", "a"}]}], "}"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{
  3.8322122819488773`*^9, 3.8322124929184237`*^9, {3.83221304508609*^9, 
   3.8322130854422846`*^9}, 3.832213344546815*^9, 3.8322134321665*^9, {
   3.8322139085279613`*^9, 3.832213916846181*^9}},
 CellLabel->
  "Out[1448]//MatrixForm=",ExpressionUUID->"c3d23eea-ea6d-4453-bc6d-\
51cc05c1be3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*****)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"u", "-", 
    RowBox[{
    "polynomial", " ", "and", " ", "Riley", " ", "polynomial", " ", "at", " ",
      "each", " ", "irreducible", " ", "component", " ", "in", " ", 
     "Xpar"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"uPolyXpar", "=", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"polynomialFromRootExpression", "[", 
            RowBox[{"u", ",", "#", ",", 
             RowBox[{"Xpar", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "&"}], "/@", 
          "uQuPositive"}], "//", "Factor"}], " ", 
        RowBox[{"(*", "PositiveObstuction", "*)"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"polynomialFromRootExpression", "[", 
            RowBox[{"u", ",", "#", ",", 
             RowBox[{"Xpar", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}], "/@", 
          "uQvNegative"}], "//", "Factor"}]}], "}"}], "~", "Join", "~", 
      "\[IndentingNewLine]", 
      RowBox[{"Map", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Function", "[", 
         RowBox[{"J", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"polynomialFromRootExpression", "[", 
              RowBox[{"u", ",", "#", ",", 
               RowBox[{"Xpar", "[", 
                RowBox[{"[", "J", "]"}], "]"}]}], "]"}], "&"}], "/@", 
            "uQuNegative"}], "//", "Factor"}]}], "]"}], ",", 
        RowBox[{"Range", "[", 
         RowBox[{"3", ",", "10"}], "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"varsView2D", "[", 
      RowBox[{"uPolyXpar", "[", 
       RowBox[{"[", "#", "]"}], "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", "10", "]"}]}], 
   RowBox[{"(*", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", 
      "8", ",", "9", ",", "10"}], "}"}], "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.832209180961281*^9, 3.8322091857393565`*^9}, {
  3.832209734607601*^9, 3.832209852590494*^9}, {3.832209882729331*^9, 
  3.8322099193161416`*^9}, {3.83221011520172*^9, 3.8322103910325656`*^9}, {
  3.8322104467194667`*^9, 3.8322105677045956`*^9}, {3.8322122131064067`*^9, 
  3.8322122430244427`*^9}, {3.832212299415311*^9, 3.8322124813147097`*^9}, {
  3.832212737789073*^9, 3.832212752864976*^9}, {3.832212784410708*^9, 
  3.8322127962685876`*^9}, {3.832213092626605*^9, 3.832213093447255*^9}, {
  3.8322136093395367`*^9, 3.8322136093425207`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"41ab5dc5-c431-4fdc-804d-d1a537673c51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"uPolyXpar[[1]]1\"\>", "\[Rule]", 
          RowBox[{"1", "+", "u", "+", 
           SuperscriptBox["u", "2"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[1]]2\"\>", "\[Rule]", 
          RowBox[{"1", "-", "u", "+", 
           SuperscriptBox["u", "2"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[1]]3\"\>", "\[Rule]", 
          RowBox[{"1", "+", "u", "+", 
           SuperscriptBox["u", "2"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[1]]4\"\>", "\[Rule]", 
          RowBox[{"1", "-", "u", "+", 
           SuperscriptBox["u", "2"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[1]]5\"\>", "\[Rule]", 
          RowBox[{"1", "+", "u", "+", 
           SuperscriptBox["u", "2"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[1]]6\"\>", "\[Rule]", 
          RowBox[{"1", "-", "u", "+", 
           SuperscriptBox["u", "2"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[1]]7\"\>", "\[Rule]", 
          RowBox[{"1", "+", "u", "+", 
           SuperscriptBox["u", "2"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[1]]8\"\>", "\[Rule]", 
          RowBox[{"1", "-", "u", "+", 
           SuperscriptBox["u", "2"]}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"uPolyXpar[[2]]1\"\>", "\[Rule]", "u"}]},
        {
         RowBox[{"\<\"uPolyXpar[[2]]2\"\>", "\[Rule]", 
          RowBox[{"1", "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[2]]3\"\>", "\[Rule]", 
          RowBox[{"1", "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[2]]4\"\>", "\[Rule]", 
          RowBox[{"1", "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[2]]5\"\>", "\[Rule]", "u"}]},
        {
         RowBox[{"\<\"uPolyXpar[[2]]6\"\>", "\[Rule]", 
          RowBox[{"1", "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[2]]7\"\>", "\[Rule]", 
          RowBox[{"1", "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[2]]8\"\>", "\[Rule]", 
          RowBox[{"1", "+", "u"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"uPolyXpar[[3]]1\"\>", "\[Rule]", 
          RowBox[{"1", "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[3]]2\"\>", "\[Rule]", 
          RowBox[{"1", "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[3]]3\"\>", "\[Rule]", "u"}]},
        {
         RowBox[{"\<\"uPolyXpar[[3]]4\"\>", "\[Rule]", 
          RowBox[{"1", "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[3]]5\"\>", "\[Rule]", 
          RowBox[{"1", "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[3]]6\"\>", "\[Rule]", 
          RowBox[{"1", "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[3]]7\"\>", "\[Rule]", "u"}]},
        {
         RowBox[{"\<\"uPolyXpar[[3]]8\"\>", "\[Rule]", 
          RowBox[{"1", "+", "u"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"uPolyXpar[[4]]1\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[4]]2\"\>", "\[Rule]", "u"}]},
        {
         RowBox[{"\<\"uPolyXpar[[4]]3\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[4]]4\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[4]]5\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[4]]6\"\>", "\[Rule]", "u"}]},
        {
         RowBox[{"\<\"uPolyXpar[[4]]7\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[4]]8\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"uPolyXpar[[5]]1\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[5]]2\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[5]]3\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[5]]4\"\>", "\[Rule]", "u"}]},
        {
         RowBox[{"\<\"uPolyXpar[[5]]5\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[5]]6\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[5]]7\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[5]]8\"\>", "\[Rule]", "u"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"uPolyXpar[[6]]1\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[6]]2\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[6]]3\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[6]]4\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[6]]5\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[6]]6\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[6]]7\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[6]]8\"\>", "\[Rule]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"uPolyXpar[[7]]1\"\>", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "u", "+", 
             SuperscriptBox["u", "2"]}], ")"}], "2"]}]},
        {
         RowBox[{"\<\"uPolyXpar[[7]]2\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[7]]3\"\>", "\[Rule]", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[7]]4\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[7]]5\"\>", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "u", "+", 
             SuperscriptBox["u", "2"]}], ")"}], "2"]}]},
        {
         RowBox[{"\<\"uPolyXpar[[7]]6\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[7]]7\"\>", "\[Rule]", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[7]]8\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"uPolyXpar[[8]]1\"\>", "\[Rule]", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[8]]2\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[8]]3\"\>", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "u", "+", 
             SuperscriptBox["u", "2"]}], ")"}], "2"]}]},
        {
         RowBox[{"\<\"uPolyXpar[[8]]4\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[8]]5\"\>", "\[Rule]", 
          RowBox[{"3", "+", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[8]]6\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[8]]7\"\>", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "u", "+", 
             SuperscriptBox["u", "2"]}], ")"}], "2"]}]},
        {
         RowBox[{"\<\"uPolyXpar[[8]]8\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"uPolyXpar[[9]]1\"\>", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[9]]2\"\>", "\[Rule]", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[9]]3\"\>", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[9]]4\"\>", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "u", "+", 
             SuperscriptBox["u", "2"]}], ")"}], "2"]}]},
        {
         RowBox[{"\<\"uPolyXpar[[9]]5\"\>", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[9]]6\"\>", "\[Rule]", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[9]]7\"\>", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[9]]8\"\>", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "u", "+", 
             SuperscriptBox["u", "2"]}], ")"}], "2"]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"uPolyXpar[[10]]1\"\>", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[10]]2\"\>", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "u", "+", 
             SuperscriptBox["u", "2"]}], ")"}], "2"]}]},
        {
         RowBox[{"\<\"uPolyXpar[[10]]3\"\>", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[10]]4\"\>", "\[Rule]", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[10]]5\"\>", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[10]]6\"\>", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "u", "+", 
             SuperscriptBox["u", "2"]}], ")"}], "2"]}]},
        {
         RowBox[{"\<\"uPolyXpar[[10]]7\"\>", "\[Rule]", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "-", 
           SuperscriptBox["u", "3"], "+", 
           SuperscriptBox["u", "4"]}]}]},
        {
         RowBox[{"\<\"uPolyXpar[[10]]8\"\>", "\[Rule]", 
          RowBox[{"3", "-", 
           RowBox[{"6", " ", "u"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           SuperscriptBox["u", "4"]}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]]}], "}"}]], "Output",
 CellChangeTimes->{3.832213920209631*^9, 3.8322826952387266`*^9, 
  3.832283396957537*^9, 3.8322928073225822`*^9, 3.834437726410597*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"1d6ef840-cb54-4c5e-b770-7fe93e564cd8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Compute", " ", "RileyPolynomial", " ", "at", " ", "each", " ", 
    "irreducible", " ", "component", " ", "in", " ", "Xpar"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RileyPolyXpar", "=", 
     RowBox[{"Map", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          RowBox[{"#", " ", 
           RowBox[{"(", 
            RowBox[{"#", "/.", 
             RowBox[{"u", "\[Rule]", 
              RowBox[{"-", "u"}]}]}], ")"}]}], "/.", 
          RowBox[{"u", "\[Rule]", 
           SqrtBox["y"]}]}], " ", "]"}], "&"}], " ", ",", "uPolyXpar", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"varsView2D", "[", 
      RowBox[{"RileyPolyXpar", "[", 
       RowBox[{"[", "#", "]"}], "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", "10", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.83221345599533*^9, 3.8322137174940968`*^9}, {
  3.8322834833672557`*^9, 3.8322834841603074`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"f7c4b0f0-0a1f-44a8-83ba-c22a0e44806c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"RileyPolyXpar[[1]]1\"\>", "\[Rule]", 
          RowBox[{"1", "+", "y", "+", 
           SuperscriptBox["y", "2"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[1]]2\"\>", "\[Rule]", 
          RowBox[{"1", "+", "y", "+", 
           SuperscriptBox["y", "2"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[1]]3\"\>", "\[Rule]", 
          RowBox[{"1", "+", "y", "+", 
           SuperscriptBox["y", "2"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[1]]4\"\>", "\[Rule]", 
          RowBox[{"1", "+", "y", "+", 
           SuperscriptBox["y", "2"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[1]]5\"\>", "\[Rule]", 
          RowBox[{"1", "+", "y", "+", 
           SuperscriptBox["y", "2"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[1]]6\"\>", "\[Rule]", 
          RowBox[{"1", "+", "y", "+", 
           SuperscriptBox["y", "2"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[1]]7\"\>", "\[Rule]", 
          RowBox[{"1", "+", "y", "+", 
           SuperscriptBox["y", "2"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[1]]8\"\>", "\[Rule]", 
          RowBox[{"1", "+", "y", "+", 
           SuperscriptBox["y", "2"]}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"RileyPolyXpar[[2]]1\"\>", "\[Rule]", 
          RowBox[{"-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[2]]2\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[2]]3\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[2]]4\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[2]]5\"\>", "\[Rule]", 
          RowBox[{"-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[2]]6\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[2]]7\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[2]]8\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"RileyPolyXpar[[3]]1\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[3]]2\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[3]]3\"\>", "\[Rule]", 
          RowBox[{"-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[3]]4\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[3]]5\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[3]]6\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[3]]7\"\>", "\[Rule]", 
          RowBox[{"-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[3]]8\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"RileyPolyXpar[[4]]1\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[4]]2\"\>", "\[Rule]", 
          RowBox[{"-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[4]]3\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[4]]4\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[4]]5\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[4]]6\"\>", "\[Rule]", 
          RowBox[{"-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[4]]7\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[4]]8\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"RileyPolyXpar[[5]]1\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[5]]2\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[5]]3\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[5]]4\"\>", "\[Rule]", 
          RowBox[{"-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[5]]5\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[5]]6\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[5]]7\"\>", "\[Rule]", 
          RowBox[{"1", "-", "y"}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[5]]8\"\>", "\[Rule]", 
          RowBox[{"-", "y"}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"RileyPolyXpar[[6]]1\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[6]]2\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[6]]3\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[6]]4\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[6]]5\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[6]]6\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[6]]7\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[6]]8\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "y"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"RileyPolyXpar[[7]]1\"\>", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y", "+", 
             SuperscriptBox["y", "2"]}], ")"}], "2"]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[7]]2\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           SuperscriptBox["y", "3"], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[7]]3\"\>", "\[Rule]", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[7]]4\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           SuperscriptBox["y", "3"], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[7]]5\"\>", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y", "+", 
             SuperscriptBox["y", "2"]}], ")"}], "2"]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[7]]6\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           SuperscriptBox["y", "3"], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[7]]7\"\>", "\[Rule]", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[7]]8\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           SuperscriptBox["y", "3"], "+", 
           SuperscriptBox["y", "4"]}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"RileyPolyXpar[[8]]1\"\>", "\[Rule]", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[8]]2\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           SuperscriptBox["y", "3"], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[8]]3\"\>", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y", "+", 
             SuperscriptBox["y", "2"]}], ")"}], "2"]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[8]]4\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           SuperscriptBox["y", "3"], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[8]]5\"\>", "\[Rule]", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[8]]6\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           SuperscriptBox["y", "3"], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[8]]7\"\>", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y", "+", 
             SuperscriptBox["y", "2"]}], ")"}], "2"]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[8]]8\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           SuperscriptBox["y", "3"], "+", 
           SuperscriptBox["y", "4"]}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"RileyPolyXpar[[9]]1\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           SuperscriptBox["y", "3"], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[9]]2\"\>", "\[Rule]", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[9]]3\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           SuperscriptBox["y", "3"], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[9]]4\"\>", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y", "+", 
             SuperscriptBox["y", "2"]}], ")"}], "2"]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[9]]5\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           SuperscriptBox["y", "3"], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[9]]6\"\>", "\[Rule]", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[9]]7\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           SuperscriptBox["y", "3"], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[9]]8\"\>", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y", "+", 
             SuperscriptBox["y", "2"]}], ")"}], "2"]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         RowBox[{"\<\"RileyPolyXpar[[10]]1\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           SuperscriptBox["y", "3"], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[10]]2\"\>", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y", "+", 
             SuperscriptBox["y", "2"]}], ")"}], "2"]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[10]]3\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           SuperscriptBox["y", "3"], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[10]]4\"\>", "\[Rule]", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[10]]5\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           SuperscriptBox["y", "3"], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[10]]6\"\>", "\[Rule]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y", "+", 
             SuperscriptBox["y", "2"]}], ")"}], "2"]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[10]]7\"\>", "\[Rule]", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "y"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           SuperscriptBox["y", "3"], "+", 
           SuperscriptBox["y", "4"]}]}]},
        {
         RowBox[{"\<\"RileyPolyXpar[[10]]8\"\>", "\[Rule]", 
          RowBox[{"9", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           SuperscriptBox["y", "4"]}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$, TableAlignments -> Left]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.832213626171996*^9, 3.83221363612505*^9}, {
   3.8322136679257746`*^9, 3.832213673808223*^9}, 3.832213718514844*^9, 
   3.8322139329713316`*^9, 3.832279752763726*^9, 3.8322827135393424`*^9, 
   3.832283404295704*^9, {3.832283464078559*^9, 3.832283509081077*^9}, 
   3.832292812048316*^9, 3.8344377387900515`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"abd4fdcd-dac3-44b6-9258-65cf868281a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RileyPolyXpar", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8322797635804205`*^9, 3.832279774730752*^9}},
 CellLabel->
  "In[1605]:=",ExpressionUUID->"095ed08b-40e0-418a-86ea-4365c279a913"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "+", "y", "+", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{"1", "+", "y", "+", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{"1", "+", "y", "+", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{"1", "+", "y", "+", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{"1", "+", "y", "+", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{"1", "+", "y", "+", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{"1", "+", "y", "+", 
    SuperscriptBox["y", "2"]}], ",", 
   RowBox[{"1", "+", "y", "+", 
    SuperscriptBox["y", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8322797699310513`*^9, 3.832279775148754*^9}},
 CellLabel->
  "Out[1605]=",ExpressionUUID->"b9165b51-0278-449e-816d-229940a1c049"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"uPolyXpar", "[", 
       RowBox[{"[", "#", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", ";;", "8"}], "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", "6", "]"}]}], "//", "Transpose"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8322797872969494`*^9, 3.832279787411953*^9}, {
  3.8322809167733793`*^9, 3.832280950097471*^9}, {3.8322809872712183`*^9, 
  3.832281039687399*^9}, {3.8322813363305445`*^9, 3.832281338640546*^9}, {
  3.8322814327880926`*^9, 3.8322814329260917`*^9}, {3.8322815377506175`*^9, 
  3.832281543990796*^9}, {3.832282724033298*^9, 3.83228273836684*^9}, {
  3.8322834162875066`*^9, 3.8322834174175014`*^9}, {3.832283521313301*^9, 
  3.832283524457904*^9}, {3.8322948754697227`*^9, 3.832294882399754*^9}, {
  3.832299311251436*^9, 3.832299313676443*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"d9d6edc9-d553-4e2d-8322-141096d25f13"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "+", "u", "+", 
       SuperscriptBox["u", "2"]}], "u", 
      RowBox[{"1", "+", "u"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"]}]},
     {
      RowBox[{"1", "-", "u", "+", 
       SuperscriptBox["u", "2"]}], 
      RowBox[{"1", "+", "u"}], 
      RowBox[{"1", "+", "u"}], "u", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"]}]},
     {
      RowBox[{"1", "+", "u", "+", 
       SuperscriptBox["u", "2"]}], 
      RowBox[{"1", "+", "u"}], "u", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"]}]},
     {
      RowBox[{"1", "-", "u", "+", 
       SuperscriptBox["u", "2"]}], 
      RowBox[{"1", "+", "u"}], 
      RowBox[{"1", "+", "u"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], "u", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"]}]},
     {
      RowBox[{"1", "+", "u", "+", 
       SuperscriptBox["u", "2"]}], "u", 
      RowBox[{"1", "+", "u"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"]}]},
     {
      RowBox[{"1", "-", "u", "+", 
       SuperscriptBox["u", "2"]}], 
      RowBox[{"1", "+", "u"}], 
      RowBox[{"1", "+", "u"}], "u", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"]}]},
     {
      RowBox[{"1", "+", "u", "+", 
       SuperscriptBox["u", "2"]}], 
      RowBox[{"1", "+", "u"}], "u", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"]}]},
     {
      RowBox[{"1", "-", "u", "+", 
       SuperscriptBox["u", "2"]}], 
      RowBox[{"1", "+", "u"}], 
      RowBox[{"1", "+", "u"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", "u"}], "u", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8322797878849506`*^9, 3.8322809307254305`*^9, {3.832280998112583*^9, 
   3.83228104078738*^9}, 3.8322813413805494`*^9, 3.8322814335750933`*^9, 
   3.8322815448997965`*^9, {3.8322827250083013`*^9, 3.832282738998869*^9}, 
   3.832283418683505*^9, 3.8322835253009043`*^9, {3.8322948623843155`*^9, 
   3.832294883964036*^9}, 3.8322993142400804`*^9, 3.8322995609218817`*^9},
 CellLabel->
  "Out[172]//MatrixForm=",ExpressionUUID->"429c52bf-d2fe-41a8-be7c-\
cfb6ee83c78a"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.8322835316436114`*^9},ExpressionUUID->"bb4814f2-2408-4946-b88f-\
35499cba1b64"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"uPolyXpar", "[", 
        RowBox[{"[", "#", "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", "8"}], "]"}], "]"}], "&"}], "/@", 
     RowBox[{"Range", "[", 
      RowBox[{"7", ",", "10"}], "]"}]}], "//", "Transpose"}], "//", 
   "MatrixForm"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8322814545449715`*^9, 3.832281458751135*^9}, {
   3.832283689195683*^9, 3.8322836896126847`*^9}, 3.8322949787667737`*^9, {
   3.8322993177997203`*^9, 3.8322993198879566`*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"cb5aa390-510e-4a1e-8f20-6b5fa1bedeaa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         SuperscriptBox["u", "2"]}], ")"}], "2"], 
      RowBox[{"3", "+", 
       RowBox[{"6", " ", "u"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "u"}], "-", 
       SuperscriptBox["u", "3"], "+", 
       SuperscriptBox["u", "4"]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "u"}], "-", 
       SuperscriptBox["u", "3"], "+", 
       SuperscriptBox["u", "4"]}]},
     {
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "3"], "+", 
       SuperscriptBox["u", "4"]}], 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "3"], "+", 
       SuperscriptBox["u", "4"]}], 
      RowBox[{"3", "-", 
       RowBox[{"6", " ", "u"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}], ")"}], "2"]},
     {
      RowBox[{"3", "+", 
       RowBox[{"6", " ", "u"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         SuperscriptBox["u", "2"]}], ")"}], "2"], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "u"}], "-", 
       SuperscriptBox["u", "3"], "+", 
       SuperscriptBox["u", "4"]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "u"}], "-", 
       SuperscriptBox["u", "3"], "+", 
       SuperscriptBox["u", "4"]}]},
     {
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "3"], "+", 
       SuperscriptBox["u", "4"]}], 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "3"], "+", 
       SuperscriptBox["u", "4"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}], ")"}], "2"], 
      RowBox[{"3", "-", 
       RowBox[{"6", " ", "u"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"]}]},
     {
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         SuperscriptBox["u", "2"]}], ")"}], "2"], 
      RowBox[{"3", "+", 
       RowBox[{"6", " ", "u"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "u"}], "-", 
       SuperscriptBox["u", "3"], "+", 
       SuperscriptBox["u", "4"]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "u"}], "-", 
       SuperscriptBox["u", "3"], "+", 
       SuperscriptBox["u", "4"]}]},
     {
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "3"], "+", 
       SuperscriptBox["u", "4"]}], 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "3"], "+", 
       SuperscriptBox["u", "4"]}], 
      RowBox[{"3", "-", 
       RowBox[{"6", " ", "u"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}], ")"}], "2"]},
     {
      RowBox[{"3", "+", 
       RowBox[{"6", " ", "u"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "u", "+", 
         SuperscriptBox["u", "2"]}], ")"}], "2"], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "u"}], "-", 
       SuperscriptBox["u", "3"], "+", 
       SuperscriptBox["u", "4"]}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "u"}], "-", 
       SuperscriptBox["u", "3"], "+", 
       SuperscriptBox["u", "4"]}]},
     {
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "3"], "+", 
       SuperscriptBox["u", "4"]}], 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "u"}], "+", 
       SuperscriptBox["u", "3"], "+", 
       SuperscriptBox["u", "4"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "u", "+", 
         SuperscriptBox["u", "2"]}], ")"}], "2"], 
      RowBox[{"3", "-", 
       RowBox[{"6", " ", "u"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["u", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.832281459361416*^9, 3.832283534252611*^9, 
  3.832283691350685*^9, 3.832294867029994*^9, 3.8322949792404137`*^9, 
  3.832299320218025*^9, 3.832299563451993*^9},
 CellLabel->
  "Out[173]//MatrixForm=",ExpressionUUID->"b40e77d8-a6b8-41d4-8992-\
59bef5a9dd35"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
    ",", "a8"}], "}"}], "/.", 
  RowBox[{"First", "@", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Xpar", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "a", ",", "b"}], "}"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", "u7", 
    ",", "u8"}], "}"}], "/.", 
  RowBox[{"First", "@", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Xpar", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", "a", ",", "b"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.832299566837762*^9, 3.832299594229164*^9}, {
  3.8322996933524837`*^9, 3.832299727751896*^9}},
 CellLabel->
  "In[191]:=",ExpressionUUID->"7875921d-4c2d-4fd8-8e43-93617fabd313"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.832299567349666*^9, 3.832299594784233*^9}, 
   3.832299637037777*^9, 3.8322996977913384`*^9, 3.8322997283553286`*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"75209807-612d-4db2-b055-ae502f6e8a61"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.832299567349666*^9, 3.832299594784233*^9}, 
   3.832299637037777*^9, 3.8322996977913384`*^9, 3.832299728364023*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"913f866c-bd34-4e10-b4cc-3f9678add7e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Xpar", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", "a", ",", "b"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.832299648941286*^9, 3.832299685899138*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"5b6e3937-ab3e-472c-904a-3efbced88466"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"u", "\[Rule]", "1"}], ",", 
    RowBox[{"a", "\[Rule]", "0"}], ",", 
    RowBox[{"b", "\[Rule]", "1"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8322996601239347`*^9, 3.8322996862110434`*^9}},
 CellLabel->
  "Out[189]=",ExpressionUUID->"adc17d8c-db9e-4df9-8316-7a0b7dd91e34"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"ClearAll", "@", "a"}]], "Input",
 CellChangeTimes->{{3.8322995972052855`*^9, 3.8322996337243643`*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"09d1d304-5768-45a4-b37c-a07575673f66"]
},
WindowSize->{1008.75, 738.75},
WindowMargins->{{40.5, Automatic}, {Automatic, 18.375}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.2 for Microsoft Windows (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8c2229d2-969b-4010-9b4d-02af419e55af"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 7444, 178, 816, "Input",ExpressionUUID->"a56f26a3-4419-454f-8b3a-1bcf52fe59be"],
Cell[8005, 200, 156, 3, 42, "Input",ExpressionUUID->"55d5b4cc-929d-40fe-8f49-32930647e37f"],
Cell[8164, 205, 1333, 22, 100, "Input",ExpressionUUID->"93a9930e-dc7b-4276-88a8-53137aa11aec"],
Cell[9500, 229, 217757, 3574, 440, "Input",ExpressionUUID->"5e344ce0-e079-4dc2-9452-de9e356bf434"],
Cell[227260, 3805, 974, 35, 100, "Input",ExpressionUUID->"9e7443ab-5d2c-4caf-9cea-bdd8964d005c"],
Cell[228237, 3842, 1318, 36, 215, "Input",ExpressionUUID->"51c9cb0f-204b-4339-905b-a7c9776fdb1f"],
Cell[CellGroupData[{
Cell[229580, 3882, 4503, 110, 386, "Input",ExpressionUUID->"afdd1f30-0577-4f08-885b-9ac7ad035c5d"],
Cell[234086, 3994, 5120, 139, 212, "Output",ExpressionUUID->"fa9c5570-08da-4645-966a-dd32e8b117db"]
}, Open  ]],
Cell[239221, 4136, 1132, 16, 42, "Input",ExpressionUUID->"347c365b-7f77-4abf-a9ea-9794a8ab0f1b"],
Cell[CellGroupData[{
Cell[240378, 4156, 1485, 40, 129, "Input",ExpressionUUID->"606cdfba-b9b9-4f78-9cdb-bcf156392e03"],
Cell[241866, 4198, 11739, 298, 153, "Output",ExpressionUUID->"708f3245-5733-412b-bebe-d3946ab69a58"]
}, Open  ]],
Cell[253620, 4499, 174, 3, 42, "Input",ExpressionUUID->"217600e8-4a06-46b0-8bbd-828cff98e645"],
Cell[253797, 4504, 609, 19, 129, "Input",ExpressionUUID->"90c93e9e-cb43-45ef-ad31-7201bff29b59"],
Cell[254409, 4525, 2045, 46, 129, "Input",ExpressionUUID->"d16bc01b-aad1-4dcd-8bbe-f7616243073c"],
Cell[256457, 4573, 207, 4, 42, "Input",ExpressionUUID->"1d728a27-b444-460b-b56f-cf23232e5280"],
Cell[CellGroupData[{
Cell[256689, 4581, 1373, 32, 100, "Input",ExpressionUUID->"8790329f-4bbf-4c54-8b62-eb660d63aeb7"],
Cell[258065, 4615, 204, 4, 48, "Output",ExpressionUUID->"8a96b66e-a1dd-46ba-bc2d-2e351fe1cc8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258306, 4624, 1353, 31, 100, "Input",ExpressionUUID->"554d9355-bafe-4933-bce3-a765ad329dcf"],
Cell[259662, 4657, 2614, 62, 106, "Output",ExpressionUUID->"d818ba36-f56a-4d34-80d8-d53ddc668213"]
}, Open  ]],
Cell[262291, 4722, 264, 7, 42, "Input",ExpressionUUID->"d3be337f-44e2-4eb6-a6ab-0e85485783b0"],
Cell[CellGroupData[{
Cell[262580, 4733, 885, 22, 71, "Input",ExpressionUUID->"0e634233-9db6-4946-85bc-43765816edc6"],
Cell[263468, 4757, 2248, 64, 106, "Output",ExpressionUUID->"426e3395-678c-4000-bbf8-c0b2415ae36e"]
}, Open  ]],
Cell[265731, 4824, 465, 9, 71, "Input",ExpressionUUID->"81ee5404-cff8-4de4-b7d3-f81c87272501"],
Cell[CellGroupData[{
Cell[266221, 4837, 2258, 60, 157, "Input",ExpressionUUID->"82a9e20d-f37a-4914-b6b2-0a29facbc24c"],
Cell[268482, 4899, 2019, 46, 85, "Output",ExpressionUUID->"2fef5ed1-9c85-4869-a264-612e7e1de690"],
Cell[270504, 4947, 1902, 41, 52, "Output",ExpressionUUID->"67b5a225-fd27-42ca-9d6d-046cbb8beed3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272443, 4993, 5190, 144, 701, "Input",ExpressionUUID->"841c909e-ab95-4e6b-9528-82d3b3b5d958"],
Cell[277636, 5139, 761, 16, 48, "Output",ExpressionUUID->"94915216-0557-4b33-9f14-67e2d0384e24"],
Cell[278400, 5157, 769, 16, 52, "Output",ExpressionUUID->"9c362c48-d351-4bd7-a428-c2bfe0a0b81f"],
Cell[279172, 5175, 1084, 25, 52, "Output",ExpressionUUID->"ea7c833e-e235-462f-9281-0a874821e0e0"],
Cell[280259, 5202, 1190, 29, 52, "Output",ExpressionUUID->"75884531-97d4-4292-bea9-673aa66f4e31"],
Cell[281452, 5233, 1032, 24, 52, "Output",ExpressionUUID->"312998fc-9cf3-4f4f-b2a0-6a13413c0428"],
Cell[282487, 5259, 1478, 36, 85, "Output",ExpressionUUID->"4a2c3969-f670-43f1-b96c-cba8c5370efa"]
}, Open  ]],
Cell[283980, 5298, 1462, 39, 157, "Input",ExpressionUUID->"280879df-5c4d-42cb-b538-31efeba4e808"],
Cell[CellGroupData[{
Cell[285467, 5341, 1575, 38, 157, "Input",ExpressionUUID->"758939d3-ad7e-49ae-9875-4a87b24e1e4b"],
Cell[287045, 5381, 1010, 29, 52, "Output",ExpressionUUID->"e1e437ea-0996-4f06-83e9-7cf860ad3f23"]
}, Open  ]],
Cell[288070, 5413, 788, 17, 71, "Input",ExpressionUUID->"d1d5ecb3-2976-4348-83c8-61a6d5a5e064"],
Cell[CellGroupData[{
Cell[288883, 5434, 4339, 109, 456, "Input",ExpressionUUID->"25e1eee4-64b8-43ac-a735-dd11f7d762ca"],
Cell[293225, 5545, 1687, 38, 71, "Output",ExpressionUUID->"84dd92b6-9c2a-4085-bce0-7e25ad8efa90"],
Cell[294915, 5585, 5067, 134, 287, "Output",ExpressionUUID->"58945d81-fc71-43ad-bdad-40100ab9da1a"]
}, Open  ]],
Cell[299997, 5722, 331, 5, 42, "Input",ExpressionUUID->"fb723834-e2ce-41fb-bb82-2a7eb457dc6b"],
Cell[300331, 5729, 177, 3, 42, "Input",ExpressionUUID->"229e9882-d90b-4c73-b18e-7b9e59714900"],
Cell[CellGroupData[{
Cell[300533, 5736, 3706, 93, 357, "Input",ExpressionUUID->"07bcdd16-b134-4a0e-9ab0-f7f7d8b38d51"],
Cell[304242, 5831, 7947, 219, 328, "Output",ExpressionUUID->"3ffcd214-8da4-4f46-8ab2-b15d61a49878"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312226, 6055, 1809, 46, 300, "Input",ExpressionUUID->"a210dd00-1d24-44f2-8c7e-70bad844afb5"],
Cell[314038, 6103, 9889, 253, 293, "Output",ExpressionUUID->"3e70ce87-b652-4338-b013-23693da0dd6f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323964, 6361, 1715, 36, 157, "Input",ExpressionUUID->"d1ced5a8-b805-4712-93cd-3418b99f970a"],
Cell[325682, 6399, 11345, 304, 308, "Output",ExpressionUUID->"de96c2f5-1992-4b83-84cb-ff7141c01c72"]
}, Open  ]],
Cell[CellGroupData[{
Cell[337064, 6708, 1311, 34, 157, "Input",ExpressionUUID->"1fa19939-400b-4795-8131-a0298c0ebb05"],
Cell[338378, 6744, 10769, 301, 308, "Output",ExpressionUUID->"5fa68ac5-6845-4301-8a74-f69c8ea51956"]
}, Open  ]],
Cell[349162, 7048, 1923, 43, 186, "Input",ExpressionUUID->"94b49c07-30af-4a5d-8411-7d68436f8ffc"],
Cell[CellGroupData[{
Cell[351110, 7095, 1986, 43, 186, "Input",ExpressionUUID->"b9b5303f-c153-4202-a50d-6ab057ef05a3"],
Cell[353099, 7140, 1897, 53, 311, "Output",ExpressionUUID->"37416bb2-45e2-4e07-8bac-c69d2d2a85c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355033, 7198, 1646, 38, 186, "Input",ExpressionUUID->"54741e27-6469-4269-9925-39a3cda6d433"],
Cell[356682, 7238, 10491, 292, 308, "Output",ExpressionUUID->"97fa693a-0ed7-41ad-8073-1159b5105609"]
}, Open  ]],
Cell[CellGroupData[{
Cell[367210, 7535, 433, 10, 71, "Input",ExpressionUUID->"b2a1a95b-242c-4587-831a-363149235c27"],
Cell[367646, 7547, 450, 9, 48, "Output",ExpressionUUID->"8233e7ed-7219-4649-a813-9db78268b0c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[368133, 7561, 3706, 94, 388, "Input",ExpressionUUID->"5d0cb256-60d5-4aac-8549-38b6c879063f"],
Cell[371842, 7657, 1108, 26, 52, "Output",ExpressionUUID->"999a2440-03f6-44f2-baec-e67cc5b6c46c"],
Cell[372953, 7685, 10779, 297, 308, "Output",ExpressionUUID->"be61e7b9-112c-4672-a015-56bebb2863db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[383769, 7987, 1108, 26, 243, "Input",ExpressionUUID->"f40ea0fa-eb96-4541-a138-d71832da3b0e"],
Cell[384880, 8015, 8873, 235, 262, "Output",ExpressionUUID->"abe32f09-4e9e-45c6-8fbc-cb94be27a995"],
Cell[393756, 8252, 8897, 236, 262, "Output",ExpressionUUID->"89845386-1620-4cbf-93b1-1936433ae390"]
}, Open  ]],
Cell[402668, 8491, 868, 22, 129, "Input",ExpressionUUID->"759a254a-6dd2-4868-8403-0f1b469eb94c"],
Cell[CellGroupData[{
Cell[403561, 8517, 3416, 95, 386, "Input",ExpressionUUID->"74d6c265-1399-4324-92c1-8e93245e6acd"],
Cell[406980, 8614, 2801, 78, 263, "Output",ExpressionUUID->"5ab07d0d-10b4-4b45-a355-818a038d054a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[409818, 8697, 1407, 39, 157, "Input",ExpressionUUID->"c0b64d07-0614-42c8-8030-b6cdc13c1a59"],
Cell[411228, 8738, 2141, 58, 196, "Output",ExpressionUUID->"d9e92a6d-5e0e-4dfd-9297-27c11768b829"]
}, Open  ]],
Cell[CellGroupData[{
Cell[413406, 8801, 1792, 45, 272, "Input",ExpressionUUID->"dc0f4766-4771-4545-a97d-d8a002fc921f"],
Cell[415201, 8848, 890, 23, 48, "Output",ExpressionUUID->"de6748ff-c86e-4142-bbfa-3921d68a9477"]
}, Open  ]],
Cell[416106, 8874, 153, 3, 42, "Input",ExpressionUUID->"60232f3d-eb6e-4b64-a23b-9c6ad1fe8bb9"],
Cell[416262, 8879, 229, 4, 42, "Input",ExpressionUUID->"c41fef6f-7753-4d72-b7ca-7cada30e76b9"],
Cell[416494, 8885, 152, 3, 42, "Input",ExpressionUUID->"5421ae76-0b8a-4fdd-9f1a-6d3252f04a49"],
Cell[CellGroupData[{
Cell[416671, 8892, 2007, 53, 243, "Input",ExpressionUUID->"60f2c859-f659-4750-8969-6377fbcc6ad3"],
Cell[418681, 8947, 1956, 49, 85, "Output",ExpressionUUID->"49f63e3f-fa88-403b-8261-2821e6c4c433"],
Cell[420640, 8998, 1974, 50, 85, "Output",ExpressionUUID->"5ac03233-4b83-43a4-8d1b-b6d88cb95654"]
}, Open  ]],
Cell[CellGroupData[{
Cell[422651, 9053, 2778, 59, 243, "Input",ExpressionUUID->"b9ac04be-026a-440a-856e-d5c552e03ae4"],
Cell[425432, 9114, 712, 14, 48, "Output",ExpressionUUID->"0e7c3b2c-d5ff-4293-af8d-2e53a6d4d27f"],
Cell[426147, 9130, 705, 14, 48, "Output",ExpressionUUID->"19673f1e-8a36-4218-a703-5d986f913eb4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[426889, 9149, 1794, 41, 186, "Input",ExpressionUUID->"1831cda8-f6c0-44e7-baca-10c0578ac17a"],
Cell[428686, 9192, 5292, 146, 348, "Output",ExpressionUUID->"d541c5c8-5e8a-48ca-9dae-5b98596808b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[434015, 9343, 2805, 81, 386, "Input",ExpressionUUID->"140000b1-593d-408c-96f2-8a1f11eea2be"],
Cell[436823, 9426, 2436, 68, 259, "Output",ExpressionUUID->"e80fbf88-a72c-4110-ba1f-3ff299a54227"]
}, Open  ]],
Cell[CellGroupData[{
Cell[439296, 9499, 2055, 62, 300, "Input",ExpressionUUID->"9abdef99-1b35-439b-9d27-1e0770082266"],
Cell[441354, 9563, 2225, 63, 85, "Output",ExpressionUUID->"33a62a6c-3adb-4cb6-90dc-bd546be2ac6d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[443616, 9631, 1763, 36, 186, "Input",ExpressionUUID->"057e9d7d-bc64-4cd6-aa4c-8e0085eb08a7"],
Cell[445382, 9669, 2064, 54, 252, "Output",ExpressionUUID->"f5e41fc6-cf3a-405e-8d93-532165e7da42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[447483, 9728, 2446, 54, 272, "Input",ExpressionUUID->"bcda5378-6c12-4356-a983-9657f774b8a6"],
Cell[449932, 9784, 1315, 36, 252, "Output",ExpressionUUID->"3c6e676d-98b1-444a-a4e7-174c8a4938db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[451284, 9825, 623, 16, 71, "Input",ExpressionUUID->"e810e8d6-e844-433f-9538-33c3534be18b"],
Cell[451910, 9843, 425, 11, 48, "Output",ExpressionUUID->"7a03a1ff-cd59-46bf-a651-3ac9d15addf7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[452372, 9859, 2325, 52, 214, "Input",ExpressionUUID->"5f7d9815-a97e-4a94-80b5-f45355045d9c"],
Cell[454700, 9913, 1564, 45, 252, "Output",ExpressionUUID->"d63516df-d8db-4580-a2ff-8b8831fdc30b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[456301, 9963, 3611, 93, 359, "Input",ExpressionUUID->"1d372416-f450-41fa-91b0-44a5a7274e2c"],
Cell[459915, 10058, 1497, 42, 252, "Output",ExpressionUUID->"af53dc2b-9e15-430e-8fe2-15471253de5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[461449, 10105, 607, 15, 100, "Input",ExpressionUUID->"dc77553b-85cb-44d0-a11a-74c58db16da8"],
Cell[462059, 10122, 1168, 36, 52, "Output",ExpressionUUID->"085e3420-7f29-4689-8221-4154ba172ce2"]
}, Open  ]],
Cell[463242, 10161, 144, 2, 71, "Input",ExpressionUUID->"202af2c4-2970-4aa4-99a0-6eab720f0431"],
Cell[463389, 10165, 803, 20, 157, "Input",ExpressionUUID->"716500b8-0014-4f67-ab89-473c1c3bb82d"],
Cell[CellGroupData[{
Cell[464217, 10189, 397, 9, 71, "Input",ExpressionUUID->"4d861c46-46c2-4fd3-b216-3da31bcdcb63"],
Cell[464617, 10200, 10559, 293, 308, "Output",ExpressionUUID->"aa55947d-aac0-49f3-b1b3-e90b2ee38882"]
}, Open  ]],
Cell[475191, 10496, 1132, 35, 157, "Input",ExpressionUUID->"08cb183b-6cba-4a74-a87f-b61021e0e508"],
Cell[CellGroupData[{
Cell[476348, 10535, 977, 15, 157, "Input",ExpressionUUID->"77fd930c-080a-4d3c-ba0e-622897f9c787"],
Cell[477328, 10552, 1861, 52, 268, "Output",ExpressionUUID->"7abee664-9a95-4c8c-951a-90b48d5d5bdb"],
Cell[479192, 10606, 10483, 292, 308, "Output",ExpressionUUID->"b43e6cb2-999e-4455-8f10-4b7e51d822ea"],
Cell[489678, 10900, 1303, 36, 252, "Output",ExpressionUUID->"1b8f70d9-4a88-4789-a2d0-e6b2089903be"],
Cell[490984, 10938, 1477, 42, 252, "Output",ExpressionUUID->"0bb1d420-a17d-40a8-8a1a-81c5d6d975fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[492498, 10985, 1151, 24, 129, "Input",ExpressionUUID->"91a71a22-22f3-4e72-a693-9c851dc6a417"],
Cell[493652, 11011, 11629, 324, 308, "Output",ExpressionUUID->"80bc25bf-2c47-4247-bde9-ec4b920abd4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[505318, 11340, 316, 6, 42, "Input",ExpressionUUID->"72d4ef1e-e169-4086-ab53-bd6756f1c9c2"],
Cell[505637, 11348, 4924, 142, 348, "Output",ExpressionUUID->"c3d23eea-ea6d-4453-bc6d-51cc05c1be3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[510598, 11495, 3019, 74, 357, "Input",ExpressionUUID->"41ab5dc5-c431-4fdc-804d-d1a537673c51"],
Cell[513620, 11571, 20691, 576, 1884, "Output",ExpressionUUID->"1d6ef840-cb54-4c5e-b770-7fe93e564cd8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[534348, 12152, 1167, 32, 107, "Input",ExpressionUUID->"f7c4b0f0-0a1f-44a8-83ba-c22a0e44806c"],
Cell[535518, 12186, 22021, 599, 1884, "Output",ExpressionUUID->"abd4fdcd-dac3-44b6-9258-65cf868281a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[557576, 12790, 241, 5, 42, "Input",ExpressionUUID->"095ed08b-40e0-418a-86ea-4365c279a913"],
Cell[557820, 12797, 765, 21, 52, "Output",ExpressionUUID->"b9165b51-0278-449e-816d-229940a1c049"]
}, Open  ]],
Cell[CellGroupData[{
Cell[558622, 12823, 977, 21, 42, "Input",ExpressionUUID->"d9d6edc9-d553-4e2d-8322-141096d25f13"],
Cell[559602, 12846, 4479, 138, 268, "Output",ExpressionUUID->"429c52bf-d2fe-41a8-be7c-cfb6ee83c78a"]
}, Open  ]],
Cell[564096, 12987, 130, 3, 42, "Input",ExpressionUUID->"bb4814f2-2408-4946-b88f-35499cba1b64"],
Cell[CellGroupData[{
Cell[564251, 12994, 683, 18, 71, "Input",ExpressionUUID->"cb5aa390-510e-4a1e-8f20-6b5fa1bedeaa"],
Cell[564937, 13014, 5919, 179, 308, "Output",ExpressionUUID->"b40e77d8-a6b8-41d4-8992-59bef5a9dd35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570893, 13198, 1044, 31, 71, "Input",ExpressionUUID->"7875921d-4c2d-4fd8-8e43-93617fabd313"],
Cell[571940, 13231, 832, 26, 48, "Output",ExpressionUUID->"75209807-612d-4db2-b055-ae502f6e8a61"],
Cell[572775, 13259, 392, 8, 48, "Output",ExpressionUUID->"913f866c-bd34-4e10-b4cc-3f9678add7e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[573204, 13272, 379, 10, 42, "Input",ExpressionUUID->"5b6e3937-ab3e-472c-904a-3efbced88466"],
Cell[573586, 13284, 353, 9, 48, "Output",ExpressionUUID->"adc17d8c-db9e-4df9-8316-7a0b7dd91e34"]
}, Open  ]],
Cell[573954, 13296, 209, 4, 42, "Input",ExpressionUUID->"09d1d304-5768-45a4-b37c-a07575673f66"]
}
]
*)



==> computationExamples/9_29parabolicQuandleComputation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    582595,      12166]
NotebookOptionsPosition[    573952,      12026]
NotebookOutlinePosition[    574388,      12043]
CellTagsIndexPosition[    574345,      12040]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "***************)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Common", " ", "Function"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "***************)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "a8", ",", "a9", ",", "h1", ",", "h2", ",", "h3", ",", "h4", ",", 
      "g", ",", "g1", ",", "g2", ",", "g3", ",", "g4", ",", "g5", ",", "g6", 
      ",", "u", ",", "v", ",", "y", ",", "a", ",", "b"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"det", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a_", ",", "c_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b_", ",", "d_"}], "}"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"a", " ", "d"}], " ", "-", " ", 
      RowBox[{"b", " ", "c"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Usage", "::", " ", "polynomialFromRoots"}], "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", "x"}], "]"}], " ", "==", ">", 
     " ", 
     RowBox[{"2", "-", 
      RowBox[{"3", " ", "x"}], "+", 
      SuperscriptBox["x", "2"]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"polynomialFromNumericRoots", "[", 
     RowBox[{"x_Symbol", ",", "roots_List"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "-", "#"}], "&"}], "/@", " ", "roots"}], "//", 
       RowBox[{
        RowBox[{"Times", "@@", "#"}], "&"}]}], "//", "Expand"}], "//", 
     RowBox[{
      RowBox[{"Rationalize", "[", 
       RowBox[{"#", ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "3"}], ")"}]}]}], "]"}], "&"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Usage", "::", " ", "polynomialFromRootExpression"}], "[", 
      RowBox[{"y", ",", 
       RowBox[{"x", "^", "2"}], ",", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "+", "1"}]}], "]"}], " ", "==", ">", " ", 
     RowBox[{"1", "+", 
      RowBox[{"2", "y"}], "+", 
      SuperscriptBox["y", "2"]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"polynomialFromRootExpression", "[", 
     RowBox[{"x_Symbol", ",", "rootexp_", ",", "generatingpoly_"}], "]"}], ":=",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rootexp", "/.", 
      RowBox[{"NSolve", "[", 
       RowBox[{
        RowBox[{"generatingpoly", "\[Equal]", "0"}], ",", 
        RowBox[{"Variables", "@", "generatingpoly"}]}], "]"}]}], "//", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"polynomialFromNumericRoots", "[", 
       RowBox[{"x", ",", "#"}], "]"}], "&"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Usage", "::", " ", "varsView"}], "[", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}], "]"}], "  ", "\[Equal]", ">", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\"\<a\>\"", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], ",", 
       RowBox[{"\"\<b\>\"", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", "x"}], ",", "3"}], "}"}]}]}], "}"}]}], "  ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"ClearAll", "[", 
    RowBox[{"varsView", ",", "varsView2D"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"varsView", ",", "HoldAll"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"varsView2D", ",", "HoldAll"}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"varsView", "[", "vars_List", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ToString", "@", 
        RowBox[{"HoldForm", "@", "#"}]}], "\[Rule]", "#"}], "&"}], "/@", 
     RowBox[{"Unevaluated", "/@", 
      RowBox[{"Unevaluated", "@", "vars"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"varsView", "[", "vars_", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"ListQ", "@", "vars"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ToString", "[", 
           RowBox[{"HoldForm", "@", "vars"}], "]"}], "~~", 
          RowBox[{"ToString", "@", "#"}]}], "\[Rule]", 
         RowBox[{"vars", "[", 
          RowBox[{"[", "#", "]"}], "]"}]}], "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"Length", "@", "vars"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToString", "@", 
          RowBox[{"HoldForm", "@", "#"}]}], "\[Rule]", "#"}], "&"}], "@", 
       RowBox[{"Unevaluated", "@", "vars"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"varsView2D", "[", "vars_", "]"}], ":=", 
    RowBox[{
     RowBox[{"varsView", "@", "vars"}], "//", 
     RowBox[{
      RowBox[{"MatrixForm", "[", 
       RowBox[{"#", ",", 
        RowBox[{"TableAlignments", "\[Rule]", "Left"}]}], "]"}], "&"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"**", "**"}], "**"}], "**"}], "**"}], 
    "********)"}]}]}]], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
   3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
   3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
   3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
   3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
   3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
   3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
   3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
   3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
   3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
   3.8308187253604937`*^9}, {3.8308187607111015`*^9, 
   3.8308187795649595`*^9}, {3.8308188183311386`*^9, 
   3.8308188320557585`*^9}, {3.830820415543039*^9, 3.8308205151390963`*^9}, {
   3.83082057342651*^9, 3.830820574346409*^9}, {3.8308207478675833`*^9, 
   3.8308207483462987`*^9}, {3.830820834631234*^9, 3.830820935226163*^9}, 
   3.830830472775992*^9, {3.830831179843647*^9, 3.8308311824142895`*^9}, {
   3.830890897007521*^9, 3.8308909088882895`*^9}, {3.8308910592953353`*^9, 
   3.8308911689847345`*^9}, {3.8308912004832687`*^9, 
   3.8308912025822735`*^9}, {3.8308912554129643`*^9, 3.8308913252665343`*^9}, 
   3.830891365753303*^9, {3.830903660884122*^9, 3.8309036652755165`*^9}, {
   3.830971974277272*^9, 3.830971998151974*^9}, {3.830993252565689*^9, 
   3.8309932542509565`*^9}, {3.831000461658306*^9, 3.831000462241149*^9}, {
   3.831077780661644*^9, 3.8310778210014954`*^9}, {3.8310782932167993`*^9, 
   3.8310782945292606`*^9}, {3.8310831843199806`*^9, 3.8310831907874355`*^9}, 
   3.8310833883928566`*^9, {3.8310838851129675`*^9, 3.8310838869877453`*^9}, {
   3.8310853146654463`*^9, 3.8310853585380707`*^9}, 3.8315218217567053`*^9, {
   3.8315275850416155`*^9, 3.8315275944894333`*^9}, {3.8315276905645213`*^9, 
   3.8315276927005863`*^9}, {3.8315278121293983`*^9, 3.83152781228722*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"a56f26a3-4419-454f-8b3a-1bcf52fe59be"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8308205551774387`*^9, 
  3.8308205551870155`*^9}},ExpressionUUID->"55d5b4cc-929d-40fe-8f49-\
32930647e37f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["9", "29"], " ", "knot"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "********)"}]}]], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
   3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
   3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
   3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
   3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
   3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
   3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
   3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
   3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
   3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
   3.8308187253604937`*^9}, {3.8308187607111015`*^9, 
   3.8308187795649595`*^9}, {3.8308188183311386`*^9, 
   3.8308188320557585`*^9}, {3.830820415543039*^9, 3.8308204574835353`*^9}, 
   3.8308304921560936`*^9, {3.8309720055091443`*^9, 3.8309720425194445`*^9}, {
   3.8459473556342773`*^9, 
   3.845947359533702*^9}},ExpressionUUID->"93a9930e-dc7b-4276-88a8-\
53137aa11aec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"knot", " ", "diagram"}], " ", "*)"}], "\[IndentingNewLine]", 
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzsnQlYjVv7/w+a57nQICmRZEhOGTIkc5kSyZCDzPMcMmceIw6ZknkIoUQo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     "], {{0, 370.125}, {376.125, 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->192],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{249.4999999999999, Automatic},
   ImageSizeRaw->{376.125, 370.125},
   PlotRange->{{0, 376.125}, {0, 370.125}}]}]], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
   3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
   3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
   3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
   3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
   3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
   3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
   3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
   3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
   3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
   3.8308187253604937`*^9}, {3.8308187607111015`*^9, 
   3.8308187795649595`*^9}, {3.8308188183311386`*^9, 
   3.8308188320557585`*^9}, {3.830820415543039*^9, 3.8308204574835353`*^9}, 
   3.8308304921560936`*^9, {3.8309720055091443`*^9, 3.8309720425194445`*^9}, {
   3.8315225978090153`*^9, 
   3.831522598584012*^9}},ExpressionUUID->"5e344ce0-e079-4dc2-9452-\
de9e356bf434"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
        "**"}], "**"}], "**"}], "**"}], "**"}], "*********)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Solve", " ", "the", " ", "parabolic", " ", "quandle", " ", "system"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
        "**"}], "**"}], "**"}], "**"}], "**"}], "*********)"}]}]], "Input",
 CellChangeTimes->{{3.8309720700192027`*^9, 
  3.830972091567849*^9}},ExpressionUUID->"9e7443ab-5d2c-4caf-9cea-\
bdd8964d005c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"**", "**"}], "**"}], "**"}], "**", "**", "**"}], "**", "**"}],
    "*******************)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Nomalization", " ", "at", " ", "c_", "1"}], ":"}], 
   "                  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{"X_par", " ", "=", 
    RowBox[{"Q_u", " ", "\[Union]", " ", "Q_v"}]}], "                    ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"**", "**"}], "**"}], "**"}], "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}], "*"}], "********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "    ", 
   RowBox[{"Q_u", " ", "component"}], "                      ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**"}], "**", "**", "**", "**", "**"}], "*", 
    RowBox[{"**", "**", "**", "**", "**", "**"}]}], 
   "**********)"}]}]], "Input",
 CellLabel->
  "In[694]:=",ExpressionUUID->"41798346-3440-4d33-b37a-5d4308e6e686"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Assign", " ", "parabolic", " ", "quandle", " ", "colorings", " ", "for", 
    " ", "each", " ", "arc"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a1", ",", "a5", ",", "a8"}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "u"}], "}"}], " ", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b"}], "}"}]}], "}"}]}], " ", ";"}], 
   RowBox[{"(*", "Initial", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a2", "=", 
     RowBox[{
      RowBox[{"a1", "+", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a1", ",", "a5"}], "]"}], " ", "a5"}]}], "//", "Expand"}]}], 
    ";"}], " ", 
   RowBox[{"(*", "c1", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a6", "=", 
     RowBox[{
      RowBox[{"a5", "-", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a5", ",", "a8"}], "]"}], " ", "a8"}]}], "//", "Expand"}]}], 
    ";"}], 
   RowBox[{"(*", "c5", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a4", "=", 
     RowBox[{
      RowBox[{"a5", "-", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a5", ",", "a2"}], "]"}], " ", "a2"}]}], "//", "Expand"}]}], 
    ";"}], 
   RowBox[{"(*", "c4", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a3", "=", 
     RowBox[{
      RowBox[{"a4", "-", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a4", ",", "a6"}], "]"}], " ", "a6"}]}], "//", "Expand"}]}], 
    ";"}], 
   RowBox[{"(*", "c3", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a7", "=", 
     RowBox[{
      RowBox[{"a8", "+", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a8", ",", "a1"}], "]"}], " ", "a1"}]}], "//", "Expand"}]}], 
    ";"}], 
   RowBox[{"(*", "c7", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a9", "=", 
     RowBox[{
      RowBox[{"a1", "+", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a1", ",", "a7"}], "]"}], " ", "a7"}]}], "//", "Expand"}]}], 
    ";"}], 
   RowBox[{"(*", "c9", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"See", " ", "the", " ", "coloring"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", 
    RowBox[{"{", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "a8", ",", "a9"}], "}"}], " "}]}]}]], "Input",
 CellChangeTimes->{{3.8220094479906464`*^9, 3.822009449701251*^9}, {
   3.822009524332775*^9, 3.822009754642125*^9}, {3.8220097996263*^9, 
   3.8220098087584224`*^9}, {3.822009851109565*^9, 3.8220098733982625`*^9}, {
   3.82200994718097*^9, 3.8220099494056506`*^9}, {3.8220108196563745`*^9, 
   3.8220108540381393`*^9}, {3.822011114609477*^9, 3.822011126472896*^9}, {
   3.822011442283902*^9, 3.82201144392233*^9}, {3.822011932965049*^9, 
   3.822012055659006*^9}, {3.82201233018417*^9, 3.822012350856174*^9}, {
   3.822012564471654*^9, 3.822012638372628*^9}, {3.8220144617058353`*^9, 
   3.822014482515415*^9}, {3.822015341076844*^9, 3.8220153435406227`*^9}, {
   3.8220173481459923`*^9, 3.8220175361190825`*^9}, {3.8308186408263025`*^9, 
   3.8308187253604937`*^9}, {3.8308187607111015`*^9, 
   3.8308187795649595`*^9}, {3.8308188183311386`*^9, 
   3.8308188320557585`*^9}, {3.830820415543039*^9, 3.8308204574835353`*^9}, 
   3.8308304921560936`*^9, {3.830993357983013*^9, 3.830993468240838*^9}, {
   3.830993502270542*^9, 3.8309935213763027`*^9}, {3.8310778693996797`*^9, 
   3.831077872471563*^9}, {3.83107791312307*^9, 3.831078096364951*^9}, {
   3.8315251133167543`*^9, 3.831525121827787*^9}, {3.8315251735935993`*^9, 
   3.831525173751542*^9}, {3.831525283845479*^9, 3.831525284046256*^9}, {
   3.8315253268199644`*^9, 3.831525342480215*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"afdd1f30-0577-4f08-885b-9ac7ad035c5d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"a1\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}]},
      {
       RowBox[{"\<\"a2\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          SuperscriptBox["u", "2"]}], "}"}]}]},
      {
       RowBox[{"\<\"a3\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"u", "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", "b", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["u", "5"]}]}], ",", 
          RowBox[{"u", "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"2", " ", "a", " ", "b", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", "b", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", "b", " ", 
            SuperscriptBox["u", "5"]}]}]}], "}"}]}]},
      {
       RowBox[{"\<\"a4\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"u", ",", 
          RowBox[{"u", "+", 
           SuperscriptBox["u", "3"]}]}], "}"}]}]},
      {
       RowBox[{"\<\"a5\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "u"}], "}"}]}]},
      {
       RowBox[{"\<\"a6\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", "u"}], ",", 
          RowBox[{"u", "+", 
           RowBox[{"a", " ", "b", " ", "u"}]}]}], "}"}]}]},
      {
       RowBox[{"\<\"a7\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "-", "b"}], ",", "b"}], "}"}]}]},
      {
       RowBox[{"\<\"a8\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}]},
      {
       RowBox[{"\<\"a9\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"a", " ", "b"}], "-", 
           SuperscriptBox["b", "2"]}], ",", 
          SuperscriptBox["b", "2"]}], "}"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.831525131663495*^9, 3.831526081881756*^9, 
  3.831589152213107*^9, 3.8320261027763777`*^9, 3.845948233079667*^9, 
  3.8459498754858475`*^9, 3.8461184910004797`*^9, 3.85779215863733*^9},
 CellLabel->
  "Out[92]//MatrixForm=",ExpressionUUID->"1c19c1a3-8338-48e4-9bca-\
39c250cb3799"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Check", " ", "Equation", " ", "at", " ", "c2"}], ",", "c6"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2"}], "}"}], "=", 
     RowBox[{
      RowBox[{"a3", "-", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         RowBox[{
          RowBox[{"det", "[", 
           RowBox[{"a2", ",", "a9"}], "]"}], "a9"}]}], ")"}]}], "//", 
      "Expand"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h3", ",", "h4"}], "}"}], "=", 
     RowBox[{
      RowBox[{"a7", "-", 
       RowBox[{"(", 
        RowBox[{"a6", "+", 
         RowBox[{
          RowBox[{"det", "[", 
           RowBox[{"a6", ",", "a3"}], "]"}], "a3"}]}], ")"}]}], "//", 
      "Expand"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", 
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.830971398011473*^9, 3.8309714014200516`*^9}, {
  3.830971579667736*^9, 3.8309716394994497`*^9}, {3.8309716882795353`*^9, 
  3.8309716891376686`*^9}, {3.8309936327981358`*^9, 3.8309936415190067`*^9}, {
  3.830996450286541*^9, 3.8309965576307936`*^9}, {3.8310781757481623`*^9, 
  3.8310782276370277`*^9}, {3.831078402516718*^9, 3.8310784181398954`*^9}, {
  3.831525156380267*^9, 3.8315251580244904`*^9}, {3.831525367614125*^9, 
  3.8315253725850363`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"606cdfba-b9b9-4f78-9cdb-bcf156392e03"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"h1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["b", "2"], "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["b", "3"]}], "-", 
         SuperscriptBox["b", "4"], "+", "u", "-", 
         SuperscriptBox["u", "2"], "-", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"2", " ", "a", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", "b", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["u", "5"]}]}]}]},
      {
       RowBox[{"\<\"h2\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox["b", "4"], "+", "u", "-", 
         SuperscriptBox["u", "2"], "-", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"a", " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "4"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", "b", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", "b", " ", 
          SuperscriptBox["u", "5"]}]}]}]},
      {
       RowBox[{"\<\"h3\"\>", "\[Rule]", 
        RowBox[{"a", "-", "b", "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", "u"}], "+", 
         SuperscriptBox["u", "3"], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"a", " ", "b", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "3"], " ", "b", " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "5"], " ", "b", " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["u", "7"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["u", "7"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "5"], " ", "b", " ", 
          SuperscriptBox["u", "7"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "6"], " ", 
          SuperscriptBox["u", "9"]}]}]}]},
      {
       RowBox[{"\<\"h4\"\>", "\[Rule]", 
        RowBox[{"b", "-", "u", "-", 
         RowBox[{"a", " ", "b", " ", "u"}], "+", 
         SuperscriptBox["u", "3"], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "3"]}], "+", 
         RowBox[{"a", " ", "b", " ", 
          SuperscriptBox["u", "3"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{"2", " ", "a", " ", "b", " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "3"], " ", "b", " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "5"], " ", "b", " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "5"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["b", "3"], " ", 
          SuperscriptBox["u", "5"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "7"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["u", "7"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "3"], " ", "b", " ", 
          SuperscriptBox["u", "7"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "5"], " ", "b", " ", 
          SuperscriptBox["u", "7"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "7"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["u", "9"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "5"], " ", "b", " ", 
          SuperscriptBox["u", "9"]}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.8309715841263623`*^9, 3.830971591256996*^9}, {
   3.8309716228602715`*^9, 3.8309716414584246`*^9}, 3.830971937680996*^9, 
   3.830996567493899*^9, 3.831006007868449*^9, 3.8310706948430305`*^9, 
   3.831072147452083*^9, 3.8310725548277144`*^9, 3.831072660403691*^9, 
   3.8310782304083414`*^9, 3.831078323190647*^9, 3.831078421199176*^9, 
   3.831083213354838*^9, 3.8310833978265705`*^9, 3.831083902028824*^9, 
   3.831085377848319*^9, 3.8310866277855606`*^9, {3.831525359703647*^9, 
   3.8315253731110997`*^9}, 3.8315260848101826`*^9, 3.8315891551555176`*^9, 
   3.8320261067036734`*^9, 3.8459482539845405`*^9, 3.8459498781520033`*^9, 
   3.846118497202627*^9, 3.8577921617518687`*^9},
 CellLabel->
  "Out[95]//MatrixForm=",ExpressionUUID->"5a1db383-9ec9-49da-b105-\
391e753aaa63"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.82201375427244*^9, 3.822013781443326*^9}, 
   3.830204684141765*^9},ExpressionUUID->"217600e8-4a06-46b0-8bbd-\
828cff98e645"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "********)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Obstruction", " ", "class"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "********)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8220137977736416`*^9, 3.8220138016235*^9}, {
  3.8309719588404355`*^9, 
  3.8309719682296147`*^9}},ExpressionUUID->"90c93e9e-cb43-45ef-ad31-\
7201bff29b59"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Verify", " ", "the", " ", "equation", " ", "at", " ", "the", " ", 
     "crossing", " ", 
     RowBox[{"c8", ".", " ", "\[IndentingNewLine]", "It"}], " ", "shoud", " ",
      "be", " ", "satisfied", " ", "for"}], " ", "+", " ", "or", " ", "-", 
    " ", 
    RowBox[{
    "sign", " ", "and", " ", "it", " ", "gives", " ", "the", " ", 
     "obstruction", " ", "class"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"positiveObstructionCheck", "=", 
    RowBox[{
     RowBox[{"a9", "-", 
      RowBox[{"(", 
       RowBox[{"a8", "-", 
        RowBox[{
         RowBox[{"det", "[", 
          RowBox[{"a8", ",", "a4"}], "]"}], "a4"}]}], ")"}]}], "//", 
     "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{"negativeObstructionCheck", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a9"}], "-", 
      RowBox[{"(", 
       RowBox[{"a8", "-", 
        RowBox[{
         RowBox[{"det", "[", 
          RowBox[{"a8", ",", "a4"}], "]"}], "a4"}]}], ")"}]}], "//", 
     "Expand"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8220123100692616`*^9, 3.822012314136022*^9}, {
   3.8220124677922964`*^9, 3.822012469409795*^9}, {3.8220125073897514`*^9, 
   3.822012555628807*^9}, {3.8220126620767775`*^9, 3.82201266526993*^9}, {
   3.822013130361189*^9, 3.8220131688527403`*^9}, {3.8220132170770884`*^9, 
   3.8220132445879407`*^9}, {3.8220132817842503`*^9, 
   3.8220133920123153`*^9}, {3.8220134255354843`*^9, 
   3.8220134338645315`*^9}, {3.82201347166934*^9, 3.822013474042965*^9}, {
   3.822013524432679*^9, 3.822013532093794*^9}, {3.8220136258982716`*^9, 
   3.8220136277024555`*^9}, {3.82201374714983*^9, 3.822013753313197*^9}, 
   3.822013788078307*^9, {3.822014031433878*^9, 3.822014075695156*^9}, {
   3.82220631903647*^9, 3.8222063571202574`*^9}, {3.83099717722768*^9, 
   3.8309972343404837`*^9}, {3.8310786103431454`*^9, 3.8310786436076736`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"d16bc01b-aad1-4dcd-8bbe-f7616243073c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", "a", "+", 
    RowBox[{"a", " ", "b"}], "-", 
    SuperscriptBox["b", "2"], "+", 
    RowBox[{"a", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"b", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"a", " ", 
     SuperscriptBox["u", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "b"}], "+", 
    SuperscriptBox["b", "2"], "+", 
    RowBox[{"a", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"b", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"2", " ", "a", " ", 
     SuperscriptBox["u", "4"]}], "-", 
    RowBox[{"b", " ", 
     SuperscriptBox["u", "4"]}], "+", 
    RowBox[{"a", " ", 
     SuperscriptBox["u", "6"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.82201314629585*^9, 3.8220131695937433`*^9}, 
   3.822013245727336*^9, {3.822013289268198*^9, 3.8220133035667634`*^9}, {
   3.82201333486157*^9, 3.8220133624509573`*^9}, 3.8220133929135375`*^9, 
   3.8220134343520117`*^9, 3.822013474872828*^9, 3.822013532478073*^9, 
   3.822013590786319*^9, 3.822013629085632*^9, 3.8222063247960815`*^9, 
   3.8222063642079535`*^9, 3.8224176116061506`*^9, 3.830204777634983*^9, 
   3.8308034630756397`*^9, 3.8308189977994146`*^9, 3.83083057221038*^9, 
   3.8308914233044558`*^9, 3.8309038569276237`*^9, 3.8309721153929243`*^9, 
   3.8309972366481094`*^9, 3.831006023128908*^9, 3.8310707314024525`*^9, {
   3.8310721314543996`*^9, 3.8310721584879007`*^9}, 3.8310725675106864`*^9, 
   3.8310726755956097`*^9, 3.8310786450582056`*^9, 3.8310832260851746`*^9, 
   3.8310839139658375`*^9, 3.83108538966018*^9, 3.8310866431347437`*^9, 
   3.8315260905746946`*^9, 3.831589160509911*^9, 3.8320261311977053`*^9, 
   3.845948258395994*^9, 3.8459498814698915`*^9, 3.8461185020282536`*^9, 
   3.8577921654555006`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"65aed41d-9b8d-4423-8924-417091ac2bae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "-", "a", "-", 
    RowBox[{"a", " ", "b"}], "+", 
    SuperscriptBox["b", "2"], "+", 
    RowBox[{"a", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"b", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"a", " ", 
     SuperscriptBox["u", "4"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "b"}], "-", 
    SuperscriptBox["b", "2"], "+", 
    RowBox[{"a", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"b", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"2", " ", "a", " ", 
     SuperscriptBox["u", "4"]}], "-", 
    RowBox[{"b", " ", 
     SuperscriptBox["u", "4"]}], "+", 
    RowBox[{"a", " ", 
     SuperscriptBox["u", "6"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.82201314629585*^9, 3.8220131695937433`*^9}, 
   3.822013245727336*^9, {3.822013289268198*^9, 3.8220133035667634`*^9}, {
   3.82201333486157*^9, 3.8220133624509573`*^9}, 3.8220133929135375`*^9, 
   3.8220134343520117`*^9, 3.822013474872828*^9, 3.822013532478073*^9, 
   3.822013590786319*^9, 3.822013629085632*^9, 3.8222063247960815`*^9, 
   3.8222063642079535`*^9, 3.8224176116061506`*^9, 3.830204777634983*^9, 
   3.8308034630756397`*^9, 3.8308189977994146`*^9, 3.83083057221038*^9, 
   3.8308914233044558`*^9, 3.8309038569276237`*^9, 3.8309721153929243`*^9, 
   3.8309972366481094`*^9, 3.831006023128908*^9, 3.8310707314024525`*^9, {
   3.8310721314543996`*^9, 3.8310721584879007`*^9}, 3.8310725675106864`*^9, 
   3.8310726755956097`*^9, 3.8310786450582056`*^9, 3.8310832260851746`*^9, 
   3.8310839139658375`*^9, 3.83108538966018*^9, 3.8310866431347437`*^9, 
   3.8315260905746946`*^9, 3.831589160509911*^9, 3.8320261311977053`*^9, 
   3.845948258395994*^9, 3.8459498814698915`*^9, 3.8461185020282536`*^9, 
   3.8577921654555006`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"ab7ae37e-a164-4570-bd1a-92a455716234"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"::", 
    RowBox[{"_", ":", 
     RowBox[{
     "There", " ", "are", " ", "27", " ", "parabolic", " ", "representations",
       " ", "in", " ", 
      RowBox[{"Q_u", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"h1", "\[Equal]", "0"}], ",", 
       RowBox[{"h2", "\[Equal]", "0"}], ",", 
       RowBox[{"h3", "\[Equal]", "0"}], ",", 
       RowBox[{"h4", "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], "//", 
   "Length"}]}]], "Input",
 CellChangeTimes->{{3.822013644718952*^9, 3.8220136447287407`*^9}, {
   3.8220138157074738`*^9, 3.8220138163327785`*^9}, 3.831526073285664*^9, {
   3.831526106207163*^9, 3.8315261096723824`*^9}, {3.8320261762895346`*^9, 
   3.8320261785981517`*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"1d728a27-b444-460b-b56f-cf23232e5280"],

Cell[BoxData["27"], "Output",
 CellChangeTimes->{3.8315261011401787`*^9, 3.831589163689618*^9, 
  3.832026137288043*^9, 3.8320261810017834`*^9, 3.845948262981369*^9, 
  3.845949884420549*^9, 3.857792168930518*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"2c8389bc-74f1-4052-a97f-f8d5d0a10d5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
   "Check", " ", "the", " ", "obstruction", " ", "classes", " ", "by", " ", 
    "numerical", " ", "method"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"positiveObstructionCheck", "/.", 
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"positiveObstructionCheck", "\[Equal]", "0"}], ",", 
        RowBox[{"h1", "\[Equal]", "0"}], ",", 
        RowBox[{"h2", "\[Equal]", "0"}], ",", 
        RowBox[{"h3", "\[Equal]", "0"}], ",", 
        RowBox[{"h4", "\[Equal]", "0"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"Chop", "[", 
     RowBox[{"#", ",", 
      RowBox[{"10", "^", 
       RowBox[{"-", "8"}]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.8220137836589537`*^9, 3.822013926222766*^9}, {
   3.8220139992600727`*^9, 3.822014010957013*^9}, {3.8308190006804075`*^9, 
   3.8308190010066004`*^9}, {3.8309721274581356`*^9, 
   3.8309721790312333`*^9}, {3.8309726319439406`*^9, 
   3.8309726491529837`*^9}, {3.830972684566681*^9, 3.830972685242872*^9}, {
   3.830997894180602*^9, 3.8309979549450693`*^9}, 3.83099808464732*^9, {
   3.8315261184260497`*^9, 3.8315261531850896`*^9}, {3.8315262070766225`*^9, 
   3.8315262363273954`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"8790329f-4bbf-4c54-8b62-eb660d63aeb7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.822013854653058*^9, 3.82201387318755*^9}, 
   3.822013934082346*^9, 3.822206372940341*^9, 3.830204781196823*^9, 
   3.8308190018210044`*^9, 3.8308305760088634`*^9, 3.830891426665008*^9, 
   3.8309038642297134`*^9, 3.83099731743028*^9, {3.8309979378203473`*^9, 
   3.8309979558208447`*^9}, 3.8309980864128327`*^9, 3.8310707427259765`*^9, 
   3.831072164075077*^9, 3.8310786648734837`*^9, 3.8310832297565494`*^9, 
   3.831083917052247*^9, 3.8310866514868927`*^9, 3.8315261225141215`*^9, 
   3.831526154937605*^9, {3.8315262152557845`*^9, 3.8315262370218306`*^9}, 
   3.8315891660092597`*^9, 3.8320261417674637`*^9, 3.832026183656164*^9, 
   3.8577921710807056`*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"ee68bdd3-589f-4634-bd70-629055248c9b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "1", " ", "representation", " ", "with", " ", "positive", " ", 
   "obstruction"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8315262425566854`*^9, 
  3.8315262776751723`*^9}},ExpressionUUID->"d3be337f-44e2-4eb6-a6ab-\
0e85485783b0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"negativeObstructionCheck", "/.", 
   RowBox[{"NSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"negativeObstructionCheck", "\[Equal]", "0"}], ",", 
       RowBox[{"h1", "\[Equal]", "0"}], ",", 
       RowBox[{"h2", "\[Equal]", "0"}], ",", 
       RowBox[{"h3", "\[Equal]", "0"}], ",", 
       RowBox[{"h4", "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}]}], "//", 
  RowBox[{
   RowBox[{"Chop", "[", 
    RowBox[{"#", ",", 
     RowBox[{"10", "^", 
      RowBox[{"-", "8"}]}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.822013891980226*^9, 3.822013893495463*^9}, 
   3.8220139310470448`*^9, {3.8309979921831346`*^9, 3.8309980250669413`*^9}, {
   3.8309980560341086`*^9, 3.830998073554885*^9}, 3.8315261390765676`*^9, {
   3.831526174517914*^9, 3.8315261985017643`*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"0e634233-9db6-4946-85bc-43765816edc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8220138941242623`*^9, 3.8220139314811506`*^9, 3.8222063751288157`*^9, 
   3.8302047834303603`*^9, 3.8308305779372416`*^9, 3.8308914292072773`*^9, 
   3.830903867957039*^9, 3.8309979937333536`*^9, 3.830998026220178*^9, {
   3.830998059344232*^9, 3.8309980911776795`*^9}, 3.831070747436264*^9, 
   3.8310839200732765`*^9, 3.83108667699269*^9, 3.831526140530019*^9, {
   3.8315261789614096`*^9, 3.8315261925152783`*^9}, 3.8315262584637775`*^9, 
   3.8315891687201695`*^9, 3.8320261470732613`*^9, 3.832026190469042*^9, 
   3.8577921739218683`*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"a0f64578-ed58-4461-b4da-cd44a63faf4e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "26", " ", "representations", "  ", "with", " ", "negative", " ", 
   "obstruction"}], "*)"}]], "Input",
 CellChangeTimes->{{3.82201416012579*^9, 3.822014188100292*^9}, {
  3.831526271151826*^9, 
  3.8315262945561633`*^9}},ExpressionUUID->"81ee5404-cff8-4de4-b7d3-\
f81c87272501"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"::", 
    RowBox[{"_", ":", 
     RowBox[{"There", " ", "are", " ", "27", " ", "parabolic", " ", 
      RowBox[{"representations", ".", "\[IndentingNewLine]", "26"}], " ", 
      "reps", " ", "are", " ", "of", " ", "negative", " ", "obstruction", " ",
       "and", "\[IndentingNewLine]", "1", " ", "reps", " ", "are", " ", "of", 
      " ", "positive", " ", 
      RowBox[{"obstruction", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8220138845495353`*^9, 3.822013884733748*^9}, {
  3.822013936169846*^9, 3.8220139761974497`*^9}, {3.830972197618864*^9, 
  3.830972202951418*^9}, {3.8309723395922227`*^9, 3.830972393930963*^9}, {
  3.8309980968257976`*^9, 3.83099809873488*^9}, {3.8315263065230074`*^9, 
  3.831526334260292*^9}},ExpressionUUID->"dbfa00c8-fe42-4962-bd10-\
902c0c74b4cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
        "**"}], "**"}], "**"}], "**"}], "**"}], "*********)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Find", " ", "irreducible", " ", "factors", " ", "in", " ", "g", 
    RowBox[{"(", "u", ")"}], " ", "at", " ", "c_", "1", "  ", "by", " ", 
    RowBox[{
     RowBox[{"using", " ", "::", "GroebnerBasis"}], ".", " ", 
     "\[IndentingNewLine]", "signtype"}], " ", 
    RowBox[{"(", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"\[PlusMinus]", "1"}], ",", "1"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{"First", "@", 
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}]}], "//", 
    "Factor"}]}]}]], "Input",
 CellChangeTimes->{{3.8309717262826505`*^9, 3.8309717957171288`*^9}, {
  3.8309718797809887`*^9, 3.8309718998480883`*^9}, {3.8309721017234726`*^9, 
  3.830972103652766*^9}, {3.830996610863906*^9, 3.830996613663089*^9}, {
  3.830996786359408*^9, 3.8309967898440475`*^9}, {3.831526396594777*^9, 
  3.8315264030487976`*^9}, {3.8315264482745295`*^9, 3.8315264504569416`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"82a9e20d-f37a-4914-b6b2-0a29facbc24c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", " ", "u"}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["u", "4"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["u", "5"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "6"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["u", "7"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["u", "8"]}], "-", 
    SuperscriptBox["u", "9"], "+", 
    SuperscriptBox["u", "10"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "u"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["u", "4"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["u", "5"]}], "+", 
    RowBox[{"100", " ", 
     SuperscriptBox["u", "6"]}], "+", 
    RowBox[{"124", " ", 
     SuperscriptBox["u", "7"]}], "+", 
    RowBox[{"136", " ", 
     SuperscriptBox["u", "8"]}], "+", 
    RowBox[{"129", " ", 
     SuperscriptBox["u", "9"]}], "+", 
    RowBox[{"101", " ", 
     SuperscriptBox["u", "10"]}], "+", 
    RowBox[{"73", " ", 
     SuperscriptBox["u", "11"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["u", "12"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["u", "13"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["u", "14"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["u", "15"]}], "+", 
    SuperscriptBox["u", "16"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8309717392943773`*^9, 3.8309717982243986`*^9}, {
   3.830971882083736*^9, 3.830971901341174*^9}, 3.8309719438239794`*^9, 
   3.8309966203462152`*^9, 3.8309967935337305`*^9, 3.8310060151843567`*^9, 
   3.8310707171219606`*^9, 3.831072154757301*^9, 3.8310725622881246`*^9, 
   3.831072668360681*^9, 3.8310782719622126`*^9, 3.8310783330823574`*^9, 
   3.8310784298132725`*^9, 3.83108322219283*^9, 3.8310834131423025`*^9, 
   3.831083911909629*^9, 3.8310866358046103`*^9, 3.831525617917611*^9, 
   3.8315264090761204`*^9, 3.831589175411166*^9, 3.8320262023106823`*^9, 
   3.8459483581827655`*^9, 3.857792181730566*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"7b2adb0e-8d03-4eb7-9e54-816d17f82512"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Note", "::", 
    RowBox[{"_", ":", " ", 
     RowBox[{
      RowBox[{"g", 
       RowBox[{"(", "u", ")"}], " ", "is", " ", "the", " ", "u"}], "-", 
      RowBox[{
      "polynomial", " ", "at", " ", "crossing", " ", "c8", " ", "with", " ", 
       "signtype", " ", 
       RowBox[{"(", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         RowBox[{"\[PlusMinus]", "1"}], ",", "1"}], ")"}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.822012242352392*^9, 3.8220123016031055`*^9}, {
   3.8220137629651566`*^9, 3.8220137663449154`*^9}, 3.830204611314678*^9, {
   3.8308034303713937`*^9, 3.8308034307478747`*^9}, {3.830830563828965*^9, 
   3.8308305642786016`*^9}, {3.8309724127421317`*^9, 3.830972413462329*^9}, {
   3.8309971408318624`*^9, 3.8309971416094646`*^9}, {3.831525640721855*^9, 
   3.831525712901147*^9}, {3.831526417294249*^9, 
   3.8315264176523895`*^9}},ExpressionUUID->"066fae29-401b-45dd-a1f7-\
044299b21f3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"g1", ",", "g2", ",", "g3"}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"g", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"g", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"g", "[", 
     RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8220137902925863`*^9, 3.822013811950854*^9}, {
   3.822013984231037*^9, 3.8220139943758698`*^9}, 3.8220141991040635`*^9, {
   3.8309722493210897`*^9, 3.8309722736684675`*^9}, {3.830972600329025*^9, 
   3.830972623209281*^9}, {3.830972688099657*^9, 3.830972691453356*^9}, 
   3.830998233234583*^9, {3.830998281685444*^9, 3.830998296902573*^9}, {
   3.830998398105542*^9, 3.8309984088110886`*^9}, {3.831078753185447*^9, 
   3.831078760875681*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"480c3749-2ee2-479b-ac0d-39d172dc6103"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "u"}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", " ", "u"}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"10", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["u", "4"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["u", "5"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "6"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["u", "7"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["u", "8"]}], "-", 
    SuperscriptBox["u", "9"], "+", 
    SuperscriptBox["u", "10"]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "u"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["u", "3"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["u", "4"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["u", "5"]}], "+", 
    RowBox[{"100", " ", 
     SuperscriptBox["u", "6"]}], "+", 
    RowBox[{"124", " ", 
     SuperscriptBox["u", "7"]}], "+", 
    RowBox[{"136", " ", 
     SuperscriptBox["u", "8"]}], "+", 
    RowBox[{"129", " ", 
     SuperscriptBox["u", "9"]}], "+", 
    RowBox[{"101", " ", 
     SuperscriptBox["u", "10"]}], "+", 
    RowBox[{"73", " ", 
     SuperscriptBox["u", "11"]}], "+", 
    RowBox[{"43", " ", 
     SuperscriptBox["u", "12"]}], "+", 
    RowBox[{"22", " ", 
     SuperscriptBox["u", "13"]}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["u", "14"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["u", "15"]}], "+", 
    SuperscriptBox["u", "16"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8309722742165136`*^9, 3.8309981167363396`*^9, 3.830998299607667*^9, 
   3.8309984111371307`*^9, 3.831006031301978*^9, 3.8310707760548506`*^9, 
   3.831072169629589*^9, 3.8310725039992814`*^9, 3.831072577018442*^9, 
   3.83107268438424*^9, {3.83107873225284*^9, 3.8310787620927525`*^9}, 
   3.831083234034341*^9, 3.831083417432825*^9, 3.831083922429921*^9, 
   3.8310866849776807`*^9, 3.8315264674803543`*^9, 3.8315891784957685`*^9, 
   3.8320262112752275`*^9, 3.8459483646264963`*^9, 3.857792185549108*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"b0004ff2-655c-4cec-8c3c-166168a1d653"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
   "Check", " ", "the", " ", "obstruction", " ", "class", " ", "by", " ", 
    "algebraic", " ", 
    RowBox[{"method", "::", "GroebnerBasis"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"positiveObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g1", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"negativeObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g1", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"positiveObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g2", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"negativeObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g2", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"positiveObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g3", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}], ",", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"GroebnerBasis", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"negativeObstructionCheck", "~", "Join", "~", 
         RowBox[{"{", 
          RowBox[{"g3", ",", "h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}],
         ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "u"}], "}"}]}], "]"}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Note", "::", 
     RowBox[{"_", ":", " ", 
      RowBox[{"The", " ", "unit", " ", "ideal", " ", 
       RowBox[{"{", "1", "}"}], " ", "means", " ", "there", " ", "is", " ", 
       "no", " ", 
       RowBox[{"solution", "."}]}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8309727006550865`*^9, 3.8309727408133698`*^9}, {
   3.8309981351105046`*^9, 3.8309981834944887`*^9}, {3.830998342475913*^9, 
   3.8309983738461447`*^9}, 3.831078791650837*^9, 3.832026236166644*^9},
 CellLabel->
  "In[103]:=",ExpressionUUID->"841c909e-ab95-4e6b-9528-82d3b3b5d958"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "b"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "a"}]}]}], "}"}], ",", 
   RowBox[{"{", "1", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8309727234132557`*^9, 3.830972742006115*^9}, 
   3.830998189503224*^9, 3.830998378235701*^9, 3.830998417397931*^9, 
   3.8310707885733376`*^9, 3.8310725087525883`*^9, 3.8310725872058907`*^9, 
   3.8310726914959507`*^9, 3.831078793487483*^9, 3.831083236793112*^9, 
   3.8310839246563115`*^9, 3.831086689506703*^9, 3.8315264778427095`*^9, 
   3.831589182148384*^9, {3.8320262164019284`*^9, 3.832026236850915*^9}, 
   3.845948370057025*^9, 3.8577921889562893`*^9},
 CellLabel->
  "Out[103]=",ExpressionUUID->"4f142f33-9a98-4355-aa6c-baccd1516156"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"10", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "7"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "8"]}], "-", 
      SuperscriptBox["u", "9"], "+", 
      SuperscriptBox["u", "10"]}], ",", 
     RowBox[{"1", "+", 
      RowBox[{"4", " ", "b"}], "-", 
      RowBox[{"7", " ", "u"}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"19", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"13", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "7"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "8"]}], "-", 
      SuperscriptBox["u", "9"]}], ",", 
     RowBox[{"11", "+", 
      RowBox[{"8", " ", "a"}], "-", 
      RowBox[{"29", " ", "u"}], "+", 
      RowBox[{"56", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"58", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"65", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"47", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"31", " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["u", "7"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "9"]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8309727234132557`*^9, 3.830972742006115*^9}, 
   3.830998189503224*^9, 3.830998378235701*^9, 3.830998417397931*^9, 
   3.8310707885733376`*^9, 3.8310725087525883`*^9, 3.8310725872058907`*^9, 
   3.8310726914959507`*^9, 3.831078793487483*^9, 3.831083236793112*^9, 
   3.8310839246563115`*^9, 3.831086689506703*^9, 3.8315264778427095`*^9, 
   3.831589182148384*^9, {3.8320262164019284`*^9, 3.832026236850915*^9}, 
   3.845948370057025*^9, 3.8577921889904814`*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"dc233518-3c2d-44cb-b555-eb2b41dfc995"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "1", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["u", "4"]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"100", " ", 
       SuperscriptBox["u", "6"]}], "+", 
      RowBox[{"124", " ", 
       SuperscriptBox["u", "7"]}], "+", 
      RowBox[{"136", " ", 
       SuperscriptBox["u", "8"]}], "+", 
      RowBox[{"129", " ", 
       SuperscriptBox["u", "9"]}], "+", 
      RowBox[{"101", " ", 
       SuperscriptBox["u", "10"]}], "+", 
      RowBox[{"73", " ", 
       SuperscriptBox["u", "11"]}], "+", 
      RowBox[{"43", " ", 
       SuperscriptBox["u", "12"]}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["u", "13"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["u", "14"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "15"]}], "+", 
      SuperscriptBox["u", "16"]}], ",", 
     RowBox[{
      RowBox[{"-", "5098"}], "+", 
      RowBox[{"887", " ", "b"}], "-", 
      RowBox[{"2044", " ", "u"}], "-", 
      RowBox[{"10075", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"57860", " ", 
       SuperscriptBox["u", "3"]}], "-", 
      RowBox[{"99098", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"201068", " ", 
       SuperscriptBox["u", "5"]}], "-", 
      RowBox[{"266451", " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"300168", " ", 
       SuperscriptBox["u", "7"]}], "-", 
      RowBox[{"312104", " ", 
       SuperscriptBox["u", "8"]}], "-", 
      RowBox[{"246522", " ", 
       SuperscriptBox["u", "9"]}], "-", 
      RowBox[{"189194", " ", 
       SuperscriptBox["u", "10"]}], "-", 
      RowBox[{"116544", " ", 
       SuperscriptBox["u", "11"]}], "-", 
      RowBox[{"59796", " ", 
       SuperscriptBox["u", "12"]}], "-", 
      RowBox[{"30128", " ", 
       SuperscriptBox["u", "13"]}], "-", 
      RowBox[{"8516", " ", 
       SuperscriptBox["u", "14"]}], "-", 
      RowBox[{"3488", " ", 
       SuperscriptBox["u", "15"]}]}], ",", 
     RowBox[{
      RowBox[{"-", "7607"}], "+", 
      RowBox[{"887", " ", "a"}], "-", 
      RowBox[{"2544", " ", "u"}], "-", 
      RowBox[{"17070", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"98516", " ", 
       SuperscriptBox["u", "3"]}], "-", 
      RowBox[{"159057", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"318880", " ", 
       SuperscriptBox["u", "5"]}], "-", 
      RowBox[{"414343", " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"457476", " ", 
       SuperscriptBox["u", "7"]}], "-", 
      RowBox[{"475484", " ", 
       SuperscriptBox["u", "8"]}], "-", 
      RowBox[{"369138", " ", 
       SuperscriptBox["u", "9"]}], "-", 
      RowBox[{"283046", " ", 
       SuperscriptBox["u", "10"]}], "-", 
      RowBox[{"174086", " ", 
       SuperscriptBox["u", "11"]}], "-", 
      RowBox[{"88334", " ", 
       SuperscriptBox["u", "12"]}], "-", 
      RowBox[{"45250", " ", 
       SuperscriptBox["u", "13"]}], "-", 
      RowBox[{"12394", " ", 
       SuperscriptBox["u", "14"]}], "-", 
      RowBox[{"5348", " ", 
       SuperscriptBox["u", "15"]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8309727234132557`*^9, 3.830972742006115*^9}, 
   3.830998189503224*^9, 3.830998378235701*^9, 3.830998417397931*^9, 
   3.8310707885733376`*^9, 3.8310725087525883`*^9, 3.8310725872058907`*^9, 
   3.8310726914959507`*^9, 3.831078793487483*^9, 3.831083236793112*^9, 
   3.8310839246563115`*^9, 3.831086689506703*^9, 3.8315264778427095`*^9, 
   3.831589182148384*^9, {3.8320262164019284`*^9, 3.832026236850915*^9}, 
   3.845948370057025*^9, 3.8577921890243196`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"cd3d0edf-faf8-4985-83ef-eb3f6fb34e96"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Positive", " ", 
    RowBox[{"obstruction", " ", ":", "  ", 
     RowBox[{"g1", " ", 
      RowBox[{"(", 
       RowBox[{"1", " ", "rep"}], ")"}], "\[IndentingNewLine]", "Negative", 
      " ", "obstruction"}], " ", ":", " ", 
     RowBox[{"g2", 
      RowBox[{"(", 
       RowBox[{"10", " ", "reps"}], ")"}]}]}]}], ",", " ", 
   RowBox[{"g3", 
    RowBox[{"(", 
     RowBox[{"16", " ", "reps"}], ")"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8315264932310414`*^9, 3.8315265384758716`*^9}, {
  3.83152658887913*^9, 3.8315265969332314`*^9}, {3.832026233443248*^9, 
  3.8320262469678707`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"280879df-5c4d-42cb-b538-31efeba4e808"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Computing", " ", "u"}], "-", 
     RowBox[{"values", " ", 
      RowBox[{"(", 
       RowBox[{"u1", ",", "...", ",", "u9"}], ")"}], " ", "at", " ", "each", 
      " ", "crossing", " ", "with", " ", "Signtype", " ", "\[Epsilon]"}]}], 
    "=", 
    RowBox[{"(", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"\[PlusMinus]", "1"}], ",", "1"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"u1", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a1", ",", "a5"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u2", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a2", ",", "a9"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u3", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a3", ",", "a6"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u4", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a4", ",", "a2"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u5", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a5", ",", "a8"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u6", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a6", ",", "a3"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u7", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a7", ",", "a1"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u8", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a8", ",", "a4"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"u9", "=", 
     RowBox[{
      RowBox[{"det", "[", 
       RowBox[{"a9", ",", "a7"}], "]"}], "//", "Expand"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", 
    RowBox[{"{", 
     RowBox[{
     "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", "u7", 
      ",", "u8", ",", "u9"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.822013683211094*^9, {3.8220142805971375`*^9, 3.8220143225617027`*^9}, {
   3.8220143961589603`*^9, 3.822014397734331*^9}, {3.8220153638368673`*^9, 
   3.8220153659317665`*^9}, {3.8220175439257383`*^9, 
   3.8220175683974934`*^9}, {3.8220225382204094`*^9, 
   3.8220225683231754`*^9}, {3.822022860318852*^9, 3.8220228826481695`*^9}, {
   3.8220232386514015`*^9, 3.8220232643935*^9}, {3.8220237255444026`*^9, 
   3.8220237290889945`*^9}, {3.8308034786112313`*^9, 3.830803514094999*^9}, {
   3.8308035948931723`*^9, 3.830803595201449*^9}, {3.8308305931170845`*^9, 
   3.8308306180792117`*^9}, {3.830891443754506*^9, 3.830891446935343*^9}, {
   3.830900316495221*^9, 3.8309003274455986`*^9}, {3.830900621599616*^9, 
   3.8309006217715263`*^9}, {3.830903931687592*^9, 3.8309039398153777`*^9}, {
   3.8309728654700346`*^9, 3.830972884163364*^9}, {3.8309740600485744`*^9, 
   3.830974105971733*^9}, {3.830997828155278*^9, 3.830997854099366*^9}, {
   3.8309984869640927`*^9, 3.8309984872261996`*^9}, {3.8309985442496862`*^9, 
   3.830998558824031*^9}, {3.831000518824654*^9, 3.83100053546317*^9}, {
   3.8310788306636033`*^9, 3.831078896356228*^9}, 3.8315251218917274`*^9, {
   3.8315266194312453`*^9, 3.8315266204017057`*^9}, {3.8315266696742573`*^9, 
   3.8315266756825237`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"07bcdd16-b134-4a0e-9ab0-f7f7d8b38d51"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"u1\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"u2\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox["b", "2"], "-", 
         SuperscriptBox["u", "2"], "-", 
         RowBox[{"a", " ", "b", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["b", "2"], " ", 
          SuperscriptBox["u", "2"]}]}]}]},
      {
       RowBox[{"\<\"u3\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox["u", "2"], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{"a", " ", "b", " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "4"]}]}]}]},
      {
       RowBox[{"\<\"u4\"\>", "\[Rule]", 
        RowBox[{"-", "u"}]}]},
      {
       RowBox[{"\<\"u5\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "a"}], " ", "u"}]}]},
      {
       RowBox[{"\<\"u6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "2"]}], "-", 
         RowBox[{"a", " ", "b", " ", 
          SuperscriptBox["u", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["u", "4"]}]}]}]},
      {
       RowBox[{"\<\"u7\"\>", "\[Rule]", 
        RowBox[{"-", "b"}]}]},
      {
       RowBox[{"\<\"u8\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"a", " ", "u"}], "-", 
         RowBox[{"b", " ", "u"}], "+", 
         RowBox[{"a", " ", 
          SuperscriptBox["u", "3"]}]}]}]},
      {
       RowBox[{"\<\"u9\"\>", "\[Rule]", "b"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.8310005362655478`*^9, 3.8310060418674192`*^9, 
  3.8310708659500017`*^9, 3.831072177849432*^9, 3.8310726970666647`*^9, 
  3.831078898146269*^9, 3.8310832459045863`*^9, 3.8310834213093977`*^9, 
  3.8310839282049456`*^9, 3.831085396938998*^9, 3.8310866967832937`*^9, 
  3.8315266793144636`*^9, 3.831589186976801*^9, 3.83202625771322*^9, 
  3.8320263015085373`*^9, 3.8459483821709833`*^9, 3.857792194603749*^9},
 CellLabel->
  "Out[115]//MatrixForm=",ExpressionUUID->"a22807f3-e357-406c-8075-\
b34edacba3d6"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8309748703251944`*^9, 
  3.830974873406271*^9}},ExpressionUUID->"ff1585a1-76fc-4fae-a454-\
ae201f11c449"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Computing", " ", "y"}], "-", 
    RowBox[{"values", " ", 
     RowBox[{"(", 
      RowBox[{"y1", ",", "...", ",", "y9"}], ")"}]}]}], "  ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"y1", "=", 
     RowBox[{
      RowBox[{"u1", "^", "2"}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y2", "=", 
     RowBox[{
      RowBox[{"u2", "^", "2"}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y3", "=", 
     RowBox[{
      RowBox[{"u3", "^", "2"}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y4", "=", 
     RowBox[{
      RowBox[{"u4", "^", "2"}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y5", "=", 
     RowBox[{
      RowBox[{"u5", "^", "2"}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y6", "=", 
     RowBox[{
      RowBox[{"u6", "^", "2"}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y7", "=", 
     RowBox[{
      RowBox[{"u7", "^", "2"}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y8", "=", 
     RowBox[{
      RowBox[{"u8", "^", "2"}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"y9", "=", 
     RowBox[{
      RowBox[{"u9", "^", "2"}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", 
    RowBox[{"(", 
     RowBox[{"{", 
      RowBox[{
      "y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "y6", ",", "y7", 
       ",", "y8", ",", "y9"}], "}"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8308034913872633`*^9, 3.830803564971994*^9}, {
   3.830803607970167*^9, 3.830803641826476*^9}, {3.8308306725780506`*^9, 
   3.830830677014355*^9}, {3.8308307342245755`*^9, 3.830830762083008*^9}, {
   3.8308971541142373`*^9, 3.830897158309978*^9}, {3.8309745889624825`*^9, 
   3.83097467970415*^9}, {3.830998668114588*^9, 3.8309986816507745`*^9}, {
   3.8310789200772247`*^9, 3.8310789311392756`*^9}, {3.831526683426013*^9, 
   3.8315266837835417`*^9}, 3.832026296753331*^9, {3.8459521034540367`*^9, 
   3.8459521533187084`*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"a210dd00-1d24-44f2-8c7e-70bad844afb5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"y1\"\>", "\[Rule]", 
        SuperscriptBox["u", "2"]}]},
      {
       RowBox[{"\<\"y2\"\>", "\[Rule]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["b", "2"], "-", 
           SuperscriptBox["u", "2"], "-", 
           RowBox[{"a", " ", "b", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["u", "2"]}]}], ")"}], "2"]}]},
      {
       RowBox[{"\<\"y3\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["a", "2"], "-", 
            RowBox[{"a", " ", "b"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["u", "2"]}]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"y4\"\>", "\[Rule]", 
        SuperscriptBox["u", "2"]}]},
      {
       RowBox[{"\<\"y5\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["u", "2"]}]}]},
      {
       RowBox[{"\<\"y6\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox["u", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["a", "2"], "-", 
            RowBox[{"a", " ", "b"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["u", "2"]}]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"y7\"\>", "\[Rule]", 
        SuperscriptBox["b", "2"]}]},
      {
       RowBox[{"\<\"y8\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "-", "b", "+", 
            RowBox[{"a", " ", 
             SuperscriptBox["u", "2"]}]}], ")"}], "2"]}]}]},
      {
       RowBox[{"\<\"y9\"\>", "\[Rule]", 
        SuperscriptBox["b", "2"]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{
  3.830974682153558*^9, 3.8309747157861214`*^9, 3.8310005451826415`*^9, 
   3.8310060480826955`*^9, 3.831070872381737*^9, 3.831072181256714*^9, 
   3.831072703858252*^9, 3.8310789323874245`*^9, 3.831083249173537*^9, 
   3.8310834242969627`*^9, 3.8310839305480733`*^9, 3.831086700106637*^9, 
   3.831526686261591*^9, 3.8315891921154785`*^9, {3.832026282672923*^9, 
   3.8320262980757422`*^9}, 3.8320264011790266`*^9, 3.845948385628538*^9, {
   3.845952107878761*^9, 3.8459521539447393`*^9}, 3.8577921998497033`*^9},
 CellLabel->
  "Out[125]//MatrixForm=",ExpressionUUID->"60e7e728-ce6f-412f-8974-\
f30c1dbf75f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Computing", " ", "Riley", " ", "Polynomials", " ", "at", " ", "each", " ",
     "crossings"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"RileyPolyQu", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"y", ",", "#", ",", 
          RowBox[{"{", 
           RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}], "]"}], 
        "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "y1", ",", "y2", ",", "y3", ",", "y4", ",", "y5", ",", "y6", ",", 
         "y7", ",", "y8", ",", "y9"}], "}"}]}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", "RileyPolyQu", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.830891480438572*^9, 3.830891495672224*^9}, {
   3.830897166330838*^9, 3.8308971744890103`*^9}, {3.830897234182925*^9, 
   3.8308973668879185`*^9}, {3.830897809998127*^9, 3.8308978130850286`*^9}, {
   3.83089786462138*^9, 3.8308978886379347`*^9}, {3.830998717366547*^9, 
   3.8309987378965282`*^9}, {3.8310005655623903`*^9, 3.831000571604685*^9}, {
   3.8310709352472425`*^9, 3.8310709802161837`*^9}, {3.8310720947020607`*^9, 
   3.8310721086286917`*^9}, {3.8310721936242094`*^9, 
   3.8310722120916862`*^9}, {3.8310789583076725`*^9, 3.8310789848757954`*^9}, 
   3.8315251219007607`*^9, {3.831527540096882*^9, 3.831527556594246*^9}, {
   3.8315276586755915`*^9, 3.8315276699020376`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"d1ced5a8-b805-4712-93cd-3418b99f970a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"RileyPolyQu1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"18", " ", "y"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "3"]}], "-", 
           RowBox[{"83", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"110", " ", 
            SuperscriptBox["y", "5"]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "8"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           SuperscriptBox["y", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"56", " ", 
            SuperscriptBox["y", "3"]}], "-", 
           RowBox[{"240", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"926", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"1160", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"198", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"741", " ", 
            SuperscriptBox["y", "9"]}], "-", 
           RowBox[{"689", " ", 
            SuperscriptBox["y", "10"]}], "-", 
           RowBox[{"143", " ", 
            SuperscriptBox["y", "11"]}], "+", 
           RowBox[{"155", " ", 
            SuperscriptBox["y", "12"]}], "+", 
           RowBox[{"140", " ", 
            SuperscriptBox["y", "13"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["y", "14"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["y", "15"]}], "+", 
           SuperscriptBox["y", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPolyQu2\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "y"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "y", "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"161", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"245", " ", 
            SuperscriptBox["y", "6"]}], "-", 
           RowBox[{"198", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"25", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "10"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2209", "-", 
           RowBox[{"13044", " ", "y"}], "+", 
           RowBox[{"37044", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"68368", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           RowBox[{"95488", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"107334", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"99630", " ", 
            SuperscriptBox["y", "6"]}], "-", 
           RowBox[{"76624", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"49082", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"26121", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           RowBox[{"11631", " ", 
            SuperscriptBox["y", "10"]}], "-", 
           RowBox[{"4279", " ", 
            SuperscriptBox["y", "11"]}], "+", 
           RowBox[{"1319", " ", 
            SuperscriptBox["y", "12"]}], "-", 
           RowBox[{"324", " ", 
            SuperscriptBox["y", "13"]}], "+", 
           RowBox[{"66", " ", 
            SuperscriptBox["y", "14"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["y", "15"]}], "+", 
           SuperscriptBox["y", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPolyQu3\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"18", " ", "y"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "3"]}], "-", 
           RowBox[{"83", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"110", " ", 
            SuperscriptBox["y", "5"]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "8"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           SuperscriptBox["y", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"56", " ", 
            SuperscriptBox["y", "3"]}], "-", 
           RowBox[{"240", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"926", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"1160", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"198", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"741", " ", 
            SuperscriptBox["y", "9"]}], "-", 
           RowBox[{"689", " ", 
            SuperscriptBox["y", "10"]}], "-", 
           RowBox[{"143", " ", 
            SuperscriptBox["y", "11"]}], "+", 
           RowBox[{"155", " ", 
            SuperscriptBox["y", "12"]}], "+", 
           RowBox[{"140", " ", 
            SuperscriptBox["y", "13"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["y", "14"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["y", "15"]}], "+", 
           SuperscriptBox["y", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPolyQu4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"18", " ", "y"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "3"]}], "-", 
           RowBox[{"83", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"110", " ", 
            SuperscriptBox["y", "5"]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "8"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           SuperscriptBox["y", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"56", " ", 
            SuperscriptBox["y", "3"]}], "-", 
           RowBox[{"240", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"926", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"1160", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"198", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"741", " ", 
            SuperscriptBox["y", "9"]}], "-", 
           RowBox[{"689", " ", 
            SuperscriptBox["y", "10"]}], "-", 
           RowBox[{"143", " ", 
            SuperscriptBox["y", "11"]}], "+", 
           RowBox[{"155", " ", 
            SuperscriptBox["y", "12"]}], "+", 
           RowBox[{"140", " ", 
            SuperscriptBox["y", "13"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["y", "14"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["y", "15"]}], "+", 
           SuperscriptBox["y", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPolyQu5\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "y"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "y", "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"161", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"245", " ", 
            SuperscriptBox["y", "6"]}], "-", 
           RowBox[{"198", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"25", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "10"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2209", "-", 
           RowBox[{"13044", " ", "y"}], "+", 
           RowBox[{"37044", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"68368", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           RowBox[{"95488", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"107334", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"99630", " ", 
            SuperscriptBox["y", "6"]}], "-", 
           RowBox[{"76624", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"49082", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"26121", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           RowBox[{"11631", " ", 
            SuperscriptBox["y", "10"]}], "-", 
           RowBox[{"4279", " ", 
            SuperscriptBox["y", "11"]}], "+", 
           RowBox[{"1319", " ", 
            SuperscriptBox["y", "12"]}], "-", 
           RowBox[{"324", " ", 
            SuperscriptBox["y", "13"]}], "+", 
           RowBox[{"66", " ", 
            SuperscriptBox["y", "14"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["y", "15"]}], "+", 
           SuperscriptBox["y", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPolyQu6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"18", " ", "y"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "3"]}], "-", 
           RowBox[{"83", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"110", " ", 
            SuperscriptBox["y", "5"]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "8"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           SuperscriptBox["y", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"56", " ", 
            SuperscriptBox["y", "3"]}], "-", 
           RowBox[{"240", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"926", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"1160", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"198", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"741", " ", 
            SuperscriptBox["y", "9"]}], "-", 
           RowBox[{"689", " ", 
            SuperscriptBox["y", "10"]}], "-", 
           RowBox[{"143", " ", 
            SuperscriptBox["y", "11"]}], "+", 
           RowBox[{"155", " ", 
            SuperscriptBox["y", "12"]}], "+", 
           RowBox[{"140", " ", 
            SuperscriptBox["y", "13"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["y", "14"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["y", "15"]}], "+", 
           SuperscriptBox["y", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPolyQu7\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["y", "4"]}], "-", 
            RowBox[{"22", " ", 
             SuperscriptBox["y", "5"]}], "+", 
            RowBox[{"19", " ", 
             SuperscriptBox["y", "6"]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["y", "7"]}], "+", 
            SuperscriptBox["y", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"16", "-", 
           RowBox[{"65", " ", "y"}], "+", 
           RowBox[{"349", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"598", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           RowBox[{"236", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"123", " ", 
            SuperscriptBox["y", "5"]}], "-", 
           RowBox[{"79", " ", 
            SuperscriptBox["y", "6"]}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           SuperscriptBox["y", "10"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPolyQu8\"\>", "\[Rule]", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["y", "4"]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["y", "5"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["y", "6"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["y", "7"]}], "+", 
            SuperscriptBox["y", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"64", "-", 
           RowBox[{"244", " ", "y"}], "-", 
           RowBox[{"639", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"1048", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           RowBox[{"2754", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"978", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"731", " ", 
            SuperscriptBox["y", "6"]}], "-", 
           RowBox[{"126", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           SuperscriptBox["y", "10"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPolyQu9\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["y", "4"]}], "-", 
            RowBox[{"22", " ", 
             SuperscriptBox["y", "5"]}], "+", 
            RowBox[{"19", " ", 
             SuperscriptBox["y", "6"]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["y", "7"]}], "+", 
            SuperscriptBox["y", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"16", "-", 
           RowBox[{"65", " ", "y"}], "+", 
           RowBox[{"349", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"598", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           RowBox[{"236", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"123", " ", 
            SuperscriptBox["y", "5"]}], "-", 
           RowBox[{"79", " ", 
            SuperscriptBox["y", "6"]}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           SuperscriptBox["y", "10"]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.8308972530011873`*^9, 3.830897257751113*^9}, {
   3.830897311565022*^9, 3.8308973232936053`*^9}, {3.8308973593009357`*^9, 
   3.830897368102521*^9}, {3.8308978796612406`*^9, 3.830897890119808*^9}, 
   3.830903959247327*^9, 3.8309748985991507`*^9, 3.831000579808535*^9, 
   3.8310060561094913`*^9, {3.8310709586064124`*^9, 3.831070985786809*^9}, 
   3.831072110711883*^9, {3.831072188911126*^9, 3.831072216762392*^9}, 
   3.831072724364814*^9, 3.8310789902259555`*^9, 3.831083258333129*^9, 
   3.831083431959897*^9, 3.8310839378239784`*^9, 3.831086710733596*^9, 
   3.831527561828394*^9, {3.8315276454952526`*^9, 3.8315276660949893`*^9}, {
   3.831527725843953*^9, 3.8315277667034564`*^9}, 3.831527799108201*^9, 
   3.8315278341347857`*^9, 3.831589201739439*^9, 3.8320263100998573`*^9, 
   3.8320264092799716`*^9, 3.8459483957581635`*^9, 3.8577922070932226`*^9},
 CellLabel->
  "Out[127]//MatrixForm=",ExpressionUUID->"9bdbb174-5d44-438b-a2fa-\
68dc8e1f62c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Computing", " ", "u"}], "-", 
     RowBox[{
     "polys", " ", "at", " ", "each", " ", "crossing", " ", "with", " ", 
      "Signtype", " ", "s"}]}], "=", 
    RowBox[{"(", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"\[PlusMinus]", "1"}], ",", "1"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"uPolyQu", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"u", ",", "#", ",", 
          RowBox[{"{", 
           RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}], "]"}], 
        "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", 
         "u7", ",", "u8", ",", "u9"}], "}"}]}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", "uPolyQu", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.831527868376788*^9, 3.831527903483573*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"67583aa6-471e-4881-87cc-020dea73be07"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyQu1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           SuperscriptBox["u", "9"], "+", 
           SuperscriptBox["u", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"124", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"129", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "10"]}], "+", 
           RowBox[{"73", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["u", "12"]}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "13"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "14"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "15"]}], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQu2\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "7"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "10"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"47", "+", 
           RowBox[{"136", " ", "u"}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"110", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"226", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"146", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "9"]}], "-", 
           RowBox[{"19", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["u", "12"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "13"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           SuperscriptBox["u", "15"], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQu3\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           SuperscriptBox["u", "9"], "+", 
           SuperscriptBox["u", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"124", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"129", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "10"]}], "+", 
           RowBox[{"73", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["u", "12"]}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "13"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "14"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "15"]}], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQu4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "9"], "+", 
           SuperscriptBox["u", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"124", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"129", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"73", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["u", "12"]}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "13"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "15"]}], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQu5\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "7"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "10"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"47", "-", 
           RowBox[{"136", " ", "u"}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"110", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"226", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"146", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "9"]}], "-", 
           RowBox[{"19", " ", 
            SuperscriptBox["u", "10"]}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["u", "12"]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "13"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "14"]}], "+", 
           SuperscriptBox["u", "15"], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQu6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "9"], "+", 
           SuperscriptBox["u", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"124", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"129", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"73", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["u", "12"]}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "13"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "15"]}], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQu7\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "u"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "5"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "6"]}], "+", 
            SuperscriptBox["u", "7"], "+", 
            SuperscriptBox["u", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"11", " ", "u"}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           SuperscriptBox["u", "7"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "10"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQu8\"\>", "\[Rule]", 
        RowBox[{"u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "u"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "3"]}], "+", 
            SuperscriptBox["u", "4"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "5"]}], "-", 
            SuperscriptBox["u", "6"], "+", 
            SuperscriptBox["u", "7"], "+", 
            SuperscriptBox["u", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"30", " ", "u"}], "+", 
           RowBox[{"41", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"80", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["u", "5"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           SuperscriptBox["u", "10"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQu9\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "u"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "5"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "6"]}], "-", 
            SuperscriptBox["u", "7"], "+", 
            SuperscriptBox["u", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"11", " ", "u"}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           SuperscriptBox["u", "7"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "10"]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.831527889682875*^9, 3.8315279105997734`*^9}, 
   3.8315892096470675`*^9, 3.8320263193751574`*^9, 3.832026417154005*^9, 
   3.845948427347187*^9, 3.857792215144464*^9},
 CellLabel->
  "Out[129]//MatrixForm=",ExpressionUUID->"9b3184d0-8f56-4a8b-9f23-\
354d489dcae3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Computing", " ", "u"}], "-", 
     RowBox[{
     "polys", " ", "at", " ", "each", " ", "crossing", " ", "with", " ", 
      "Signtype", " ", "s"}]}], "=", 
    RowBox[{"(", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      "1", ",", "1"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"uPolyQuPositive", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"u", ",", "#", ",", 
          RowBox[{"{", 
           RowBox[{
           "g", ",", "positiveObstructionCheck", ",", "h1", ",", "h2", ",", 
            "h3", ",", "h4"}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", 
         "u7", ",", "u8", ",", "u9"}], "}"}]}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", "uPolyQuPositive", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8308978049375973`*^9, 3.830897861125252*^9}, {
   3.830897901702673*^9, 3.8308979309887996`*^9}, {3.8309987461647477`*^9, 
   3.8309987746257615`*^9}, {3.8310005865993814`*^9, 3.831000591562372*^9}, 
   3.8310035645507174`*^9, {3.8310036327038097`*^9, 3.831003634796609*^9}, {
   3.831004003768958*^9, 3.8310040040964375`*^9}, 3.8310040590124044`*^9, {
   3.8310723551436353`*^9, 3.8310723565820847`*^9}, {3.831072408800991*^9, 
   3.831072454279356*^9}, {3.8310790406165895`*^9, 3.8310790898506703`*^9}, 
   3.8315251219157715`*^9, {3.8315892200499516`*^9, 3.8315892289808073`*^9}, {
   3.8459592434007196`*^9, 3.845959248372723*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"94b49c07-30af-4a5d-8411-7d68436f8ffc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyQuPositive1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQuPositive2\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositive3\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQuPositive4\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQuPositive5\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositive6\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQuPositive7\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQuPositive8\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQuPositive9\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.830897902496253*^9, 3.8308979331574163`*^9}, 
   3.8309039732643723`*^9, 3.8309749021268024`*^9, 3.83100059473639*^9, 
   3.8310035699459825`*^9, 3.8310036364341373`*^9, 3.8310710048316774`*^9, 
   3.8310724580329447`*^9, 3.831072736479994*^9, 3.83107909187426*^9, 
   3.8310867225444856`*^9, 3.83158923016846*^9, 3.832026324635826*^9, 
   3.8320264227404985`*^9, 3.8459484326666126`*^9, 3.8577922189856997`*^9},
 CellLabel->
  "Out[131]//MatrixForm=",ExpressionUUID->"6ca31706-864c-4466-8f42-\
1e681fd65753"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Computing", " ", "u"}], "-", 
     RowBox[{
     "polys", " ", "at", " ", "each", " ", "crossing", " ", "with", " ", 
      "Signtype", " ", "s"}]}], "=", 
    RowBox[{"(", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "1"}], ",", "1"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"uPolyQuNegative", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"u", ",", "#", ",", 
          RowBox[{"{", 
           RowBox[{
           "g", ",", "negativeObstructionCheck", ",", "h1", ",", "h2", ",", 
            "h3", ",", "h4"}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", 
         "u7", ",", "u8", ",", "u9"}], "}"}]}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", "uPolyQuNegative", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.831004137999034*^9, 3.8310041523134584`*^9}, 
   3.8310042712633886`*^9, {3.8310043163385324`*^9, 3.8310043852527947`*^9}, 
   3.8310044365657463`*^9, {3.831072753122098*^9, 3.8310728076887574`*^9}, {
   3.83107913716914*^9, 3.831079154003058*^9}, 3.831525121924798*^9, {
   3.831589237332163*^9, 3.831589246666955*^9}, {3.845959236764885*^9, 
   3.845959236921152*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"54741e27-6469-4269-9925-39a3cda6d433"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyQuNegative1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           SuperscriptBox["u", "9"], "+", 
           SuperscriptBox["u", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"124", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"129", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "10"]}], "+", 
           RowBox[{"73", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["u", "12"]}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "13"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "14"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "15"]}], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegative2\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "7"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "10"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"47", "+", 
           RowBox[{"136", " ", "u"}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"110", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"226", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"146", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "9"]}], "-", 
           RowBox[{"19", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["u", "12"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "13"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           SuperscriptBox["u", "15"], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegative3\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           SuperscriptBox["u", "9"], "+", 
           SuperscriptBox["u", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"124", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"129", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "10"]}], "+", 
           RowBox[{"73", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["u", "12"]}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "13"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "14"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "15"]}], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegative4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "9"], "+", 
           SuperscriptBox["u", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"124", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"129", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"73", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["u", "12"]}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "13"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "15"]}], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegative5\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "u", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "7"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "10"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"47", "-", 
           RowBox[{"136", " ", "u"}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"110", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"226", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"146", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "9"]}], "-", 
           RowBox[{"19", " ", 
            SuperscriptBox["u", "10"]}], "+", 
           RowBox[{"33", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["u", "12"]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "13"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "14"]}], "+", 
           SuperscriptBox["u", "15"], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegative6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "9"], "+", 
           SuperscriptBox["u", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"124", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"129", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"73", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["u", "12"]}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "13"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "15"]}], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegative7\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "u"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "5"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "6"]}], "+", 
            SuperscriptBox["u", "7"], "+", 
            SuperscriptBox["u", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"11", " ", "u"}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           SuperscriptBox["u", "7"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "10"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegative8\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "u"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "3"]}], "+", 
            SuperscriptBox["u", "4"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "5"]}], "-", 
            SuperscriptBox["u", "6"], "+", 
            SuperscriptBox["u", "7"], "+", 
            SuperscriptBox["u", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"30", " ", "u"}], "+", 
           RowBox[{"41", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"80", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["u", "5"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           SuperscriptBox["u", "10"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegative9\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "u"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "5"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "6"]}], "-", 
            SuperscriptBox["u", "7"], "+", 
            SuperscriptBox["u", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"11", " ", "u"}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           SuperscriptBox["u", "7"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "10"]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{{3.8310043257718143`*^9, 3.831004387126363*^9}, 
   3.83100444065917*^9, 3.8310060967669926`*^9, 3.8310728128450217`*^9, 
   3.8310791615854607`*^9, 3.8310867318516655`*^9, 3.8315892491441345`*^9, 
   3.8320264280905523`*^9, 3.845948436874261*^9, 3.8577922243807173`*^9},
 CellLabel->
  "Out[133]//MatrixForm=",ExpressionUUID->"d3c63ecf-80ec-487d-9130-\
7dc51392bd06"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Computing", " ", "u"}], "-", 
    RowBox[{"value", " ", "with", " ", "canonical", " ", "sign"}], "-", 
    RowBox[{"type", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], ",", "...", ",", 
        SubscriptBox["\[Epsilon]", "9"]}], ")"}], "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Each", " ", "u_i"}], ",", " ", 
    RowBox[{
     RowBox[{"sign", "-", 
      RowBox[{"type", " ", 
       SubscriptBox["\[Epsilon]", "i"]}]}], "=", 
     RowBox[{"\[PlusMinus]", "1"}]}], ",", " ", 
    RowBox[{
     SubscriptBox["\[Epsilon]", "j"], "=", 
     RowBox[{
      RowBox[{"1", " ", "for", " ", "j"}], "\[NotEqual]", 
      RowBox[{"i", "."}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sign", "-", 
    RowBox[{"change", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}]}], "  ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "u1c", ",", "u2c", ",", "u3c", ",", "u4c", ",", "u5c", ",", "u6c", ",", 
      "u7c", ",", "u8c", ",", "u9c"}], "}"}], "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "1"}]}], "}"}], "*", 
     RowBox[{"{", 
      RowBox[{
      "u1", ",", "u2", ",", "u3", ",", "u4", ",", "u5", ",", "u6", ",", "u7", 
       ",", "u8", ",", "u9"}], "}"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Computing", "  ", "u"}], "-", 
     RowBox[{
     "polys", " ", "at", " ", "each", " ", "crossing", " ", "with", " ", 
      "canonical", " ", "sign"}], "-", "type"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uPolyQuNegativeC", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"polynomialFromRootExpression", "[", 
         RowBox[{"u", ",", "#", ",", 
          RowBox[{"{", 
           RowBox[{
           "g", ",", "negativeObstructionCheck", ",", "h1", ",", "h2", ",", 
            "h3", ",", "h4"}], "}"}]}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "u1c", ",", "u2c", ",", "u3c", ",", "u4c", ",", "u5c", ",", "u6c", 
         ",", "u7c", ",", "u8c", ",", "u9c"}], "}"}]}], "//", "Factor"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", "uPolyQuNegativeC", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uPolyQuPositiveC", "=", "uPolyQuPositive"}], " ", ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{"signtype", " ", 
     RowBox[{"(", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1"}], ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "[", "uPolyQuPositiveC", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8308979773402*^9, 3.830898005211241*^9}, {
   3.830898035531198*^9, 3.830898082341016*^9}, {3.830909011806038*^9, 
   3.830909015036646*^9}, {3.83098884701842*^9, 3.830988848054118*^9}, {
   3.8309987815315695`*^9, 3.830998816068143*^9}, {3.83100077975603*^9, 
   3.8310007857226295`*^9}, {3.831001455498362*^9, 3.8310014963626566`*^9}, {
   3.8310045192321715`*^9, 3.8310045236501565`*^9}, {3.831072845888958*^9, 
   3.8310728636867585`*^9}, {3.8310729718127213`*^9, 3.831072986347071*^9}, {
   3.8310802760477223`*^9, 3.831080377765388*^9}, 3.8315251219387283`*^9, {
   3.831589261247962*^9, 3.8315893505489893`*^9}, {3.8315893888676357`*^9, 
   3.831589390104126*^9}, {3.8315894351242185`*^9, 3.831589460846425*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"5d0cb256-60d5-4aac-8549-38b6c879063f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "u"}], ",", 
   RowBox[{
    SuperscriptBox["b", "2"], "-", 
    SuperscriptBox["u", "2"], "-", 
    RowBox[{"a", " ", "b", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["u", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"a", " ", "b", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["u", "4"]}]}], ",", 
   RowBox[{"-", "u"}], ",", 
   RowBox[{"a", " ", "u"}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["u", "2"]}], "-", 
    RowBox[{"a", " ", "b", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["u", "4"]}]}], ",", 
   RowBox[{"-", "b"}], ",", 
   RowBox[{
    RowBox[{"a", " ", "u"}], "-", 
    RowBox[{"b", " ", "u"}], "+", 
    RowBox[{"a", " ", 
     SuperscriptBox["u", "3"]}]}], ",", 
   RowBox[{"-", "b"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.831589394664313*^9, {3.8315894370078373`*^9, 3.8315894615438457`*^9}, 
   3.8320264329251833`*^9, 3.8459484474982214`*^9, 3.8577922276572466`*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"aa838fc0-ac95-4195-aeeb-1b1d440f4be2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyQuNegativeC1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "9"], "+", 
           SuperscriptBox["u", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"124", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"129", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"73", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["u", "12"]}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "13"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "15"]}], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC2\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "7"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "10"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"47", "+", 
           RowBox[{"136", " ", "u"}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"110", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"226", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"146", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "9"]}], "-", 
           RowBox[{"19", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["u", "12"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "13"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           SuperscriptBox["u", "15"], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC3\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "9"], "+", 
           SuperscriptBox["u", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"124", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"129", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"73", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["u", "12"]}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "13"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "15"]}], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "9"], "+", 
           SuperscriptBox["u", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"124", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"129", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"73", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["u", "12"]}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "13"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "15"]}], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC5\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "7"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "10"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"47", "+", 
           RowBox[{"136", " ", "u"}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"110", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"226", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"146", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "9"]}], "-", 
           RowBox[{"19", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["u", "12"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "13"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           SuperscriptBox["u", "15"], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "9"], "+", 
           SuperscriptBox["u", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"124", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"129", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"73", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["u", "12"]}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "13"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "15"]}], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC7\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "u"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "5"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "6"]}], "+", 
            SuperscriptBox["u", "7"], "+", 
            SuperscriptBox["u", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"11", " ", "u"}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           SuperscriptBox["u", "7"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "10"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC8\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "u"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "3"]}], "+", 
            SuperscriptBox["u", "4"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "5"]}], "-", 
            SuperscriptBox["u", "6"], "+", 
            SuperscriptBox["u", "7"], "+", 
            SuperscriptBox["u", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"30", " ", "u"}], "+", 
           RowBox[{"41", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"80", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["u", "5"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           SuperscriptBox["u", "10"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuNegativeC9\"\>", "\[Rule]", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "u"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "5"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "6"]}], "+", 
            SuperscriptBox["u", "7"], "+", 
            SuperscriptBox["u", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"11", " ", "u"}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           SuperscriptBox["u", "7"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "10"]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{
  3.831589394664313*^9, {3.8315894370078373`*^9, 3.8315894615438457`*^9}, 
   3.8320264329251833`*^9, 3.8459484474982214`*^9, 3.857792229380851*^9},
 CellLabel->
  "Out[136]//MatrixForm=",ExpressionUUID->"4c21fc9e-8f55-4fed-a60d-\
b01966d68fd3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"uPolyQuPositiveC1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQuPositiveC2\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositiveC3\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQuPositiveC4\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQuPositiveC5\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}]}], ")"}]}]}]},
      {
       RowBox[{"\<\"uPolyQuPositiveC6\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQuPositiveC7\"\>", "\[Rule]", 
        RowBox[{"1", "+", "u"}]}]},
      {
       RowBox[{"\<\"uPolyQuPositiveC8\"\>", "\[Rule]", "u"}]},
      {
       RowBox[{"\<\"uPolyQuPositiveC9\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "u"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{
  3.831589394664313*^9, {3.8315894370078373`*^9, 3.8315894615438457`*^9}, 
   3.8320264329251833`*^9, 3.8459484474982214`*^9, 3.857792229396697*^9},
 CellLabel->
  "Out[138]//MatrixForm=",ExpressionUUID->"74e245ce-d539-4a14-a0dc-\
a155fcf7b710"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"**", "**"}], "**"}], "**"}], "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**"}], "*"}], "********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "    ", 
   RowBox[{"Q_v", " ", "component"}], "                      ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**"}], "**", "**", "**", "**", "**"}], "*", 
    RowBox[{"**", "**", "**", "**", "**", "**"}]}], 
   "**********)"}]}]], "Input",
 CellChangeTimes->{
  3.8309042065408287`*^9, {3.83100770431186*^9, 3.831007706333313*^9}, {
   3.831589510498747*^9, 
   3.831589515877867*^9}},ExpressionUUID->"c90d457f-c168-4c66-b700-\
245846efbae5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Assign", " ", "parabolic", " ", "quandle", " ", "colorings", " ", "for", 
    " ", "each", " ", "arc"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a1", ",", "a5", ",", "a8"}], "}"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "0"}], "}"}], " ", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b"}], "}"}]}], "}"}]}], " ", ";"}], 
   RowBox[{"(*", "Initial", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a2", "=", 
     RowBox[{
      RowBox[{"a1", "+", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a1", ",", "a5"}], "]"}], " ", "a5"}]}], "//", "Expand"}]}], 
    ";"}], " ", 
   RowBox[{"(*", "c1", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a6", "=", 
     RowBox[{
      RowBox[{"a5", "-", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a5", ",", "a8"}], "]"}], " ", "a8"}]}], "//", "Expand"}]}], 
    ";"}], 
   RowBox[{"(*", "c4", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a4", "=", 
     RowBox[{
      RowBox[{"a5", "-", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a5", ",", "a2"}], "]"}], " ", "a2"}]}], "//", "Expand"}]}], 
    ";"}], 
   RowBox[{"(*", "c5", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a3", "=", 
     RowBox[{
      RowBox[{"a4", "-", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a4", ",", "a6"}], "]"}], " ", "a6"}]}], "//", "Expand"}]}], 
    ";"}], 
   RowBox[{"(*", "c3", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a7", "=", 
     RowBox[{
      RowBox[{"a8", "+", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a8", ",", "a1"}], "]"}], " ", "a1"}]}], "//", "Expand"}]}], 
    ";"}], 
   RowBox[{"(*", "c6", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a9", "=", 
     RowBox[{
      RowBox[{"a1", "+", 
       RowBox[{
        RowBox[{"det", "[", 
         RowBox[{"a1", ",", "a7"}], "]"}], " ", "a7"}]}], "//", "Expand"}]}], 
    ";"}], 
   RowBox[{"(*", "c6", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"See", " ", "the", " ", "coloring"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"varsView2D", "@", 
    RowBox[{"{", 
     RowBox[{
     "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
      ",", "a8", ",", "a9"}], "}"}], " "}]}]}]], "Input",
 CellChangeTimes->{{3.831005092846968*^9, 3.8310050971677227`*^9}, 
   3.8310051574653473`*^9, {3.831005264331811*^9, 3.831005449351901*^9}, {
   3.8310055495414224`*^9, 3.831005566259041*^9}, {3.8310061657041874`*^9, 
   3.831006175017522*^9}, {3.831080853934966*^9, 3.831080863551729*^9}, {
   3.831589527964194*^9, 3.8315895282972493`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"74d6c265-1399-4324-92c1-8e93245e6acd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"a1\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}]},
      {
       RowBox[{"\<\"a2\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}]},
      {
       RowBox[{"\<\"a3\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v", "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["v", "3"]}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["v", "3"]}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["b", "4"]}], " ", 
           SuperscriptBox["v", "3"]}]}], "}"}]}]},
      {
       RowBox[{"\<\"a4\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"v", ",", "0"}], "}"}]}]},
      {
       RowBox[{"\<\"a5\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"v", ",", "0"}], "}"}]}]},
      {
       RowBox[{"\<\"a6\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"v", "-", 
           RowBox[{"a", " ", "b", " ", "v"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["b", "2"]}], " ", "v"}]}], "}"}]}]},
      {
       RowBox[{"\<\"a7\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "-", "b"}], ",", "b"}], "}"}]}]},
      {
       RowBox[{"\<\"a8\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}]},
      {
       RowBox[{"\<\"a9\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"a", " ", "b"}], "-", 
           SuperscriptBox["b", "2"]}], ",", 
          SuperscriptBox["b", "2"]}], "}"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.831589528789192*^9, 3.8320264549588366`*^9, 
  3.845948455439726*^9, 3.857792238374015*^9},
 CellLabel->
  "Out[146]//MatrixForm=",ExpressionUUID->"5548a1c2-d1d4-43c4-bbf8-\
b5155eb1d670"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Check", " ", "Equation", " ", "at", " ", "c3"}], ",", "c5"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h1", ",", "h2"}], "}"}], "=", 
     RowBox[{
      RowBox[{"a3", "-", 
       RowBox[{"(", 
        RowBox[{"a2", "-", 
         RowBox[{
          RowBox[{"det", "[", 
           RowBox[{"a2", ",", "a9"}], "]"}], "a9"}]}], ")"}]}], "//", 
      "Expand"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"h3", ",", "h4"}], "}"}], "=", 
     RowBox[{
      RowBox[{"a7", "-", 
       RowBox[{"(", 
        RowBox[{"a6", "+", 
         RowBox[{
          RowBox[{"det", "[", 
           RowBox[{"a6", ",", "a3"}], "]"}], "a3"}]}], ")"}]}], "//", 
      "Expand"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.831005092846968*^9, 3.8310050971677227`*^9}, 
   3.8310051574653473`*^9, {3.831005264331811*^9, 3.831005449351901*^9}, {
   3.8310055495414224`*^9, 3.831005566259041*^9}, {3.8310061657041874`*^9, 
   3.8310062257537117`*^9}, 3.8310809205235753`*^9},
 CellLabel->
  "In[147]:=",ExpressionUUID->"c0b64d07-0614-42c8-8030-b6cdc13c1a59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["b", "2"], "+", 
    RowBox[{"a", " ", 
     SuperscriptBox["b", "3"]}], "-", 
    SuperscriptBox["b", "4"], "+", "v", "+", 
    RowBox[{
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["v", "3"]}], "-", 
    RowBox[{"a", " ", 
     SuperscriptBox["b", "3"], " ", 
     SuperscriptBox["v", "3"]}]}], ",", 
   RowBox[{
    SuperscriptBox["b", "4"], "-", 
    RowBox[{
     SuperscriptBox["b", "4"], " ", 
     SuperscriptBox["v", "3"]}]}], ",", 
   RowBox[{"a", "-", "b", "-", "v", "+", 
    RowBox[{"a", " ", "b", " ", "v"}], "-", 
    RowBox[{
     SuperscriptBox["b", "2"], " ", 
     SuperscriptBox["v", "3"]}], "-", 
    RowBox[{
     SuperscriptBox["b", "4"], " ", 
     SuperscriptBox["v", "5"]}], "+", 
    RowBox[{"a", " ", 
     SuperscriptBox["b", "5"], " ", 
     SuperscriptBox["v", "5"]}]}], ",", 
   RowBox[{"b", "+", 
    RowBox[{
     SuperscriptBox["b", "2"], " ", "v"}], "+", 
    RowBox[{
     SuperscriptBox["b", "6"], " ", 
     SuperscriptBox["v", "5"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8310062269999638`*^9, 3.831006435348771*^9, 
  3.8310710939217196`*^9, 3.8310730289681406`*^9, 3.8310815146855283`*^9, 
  3.831084049718001*^9, 3.831084312394765*^9, 3.8310854182719364`*^9, 
  3.831086772181855*^9, 3.83158954203115*^9, 3.8320264586506*^9, 
  3.84594845900172*^9, 3.8577922420351424`*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"43de9d01-c370-4a74-a855-d02be9531d36"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
        "**"}], "**"}], "**"}], "**"}], "**"}], "*********)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Solve", " ", "the", " ", "system", " ", "by", " ", 
    RowBox[{
     RowBox[{"using", " ", "::", "GroebnerBasis"}], "."}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"GroebnerBasis", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "b", ",", "v"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.831005092846968*^9, 3.8310050971677227`*^9}, 
   3.8310051574653473`*^9, {3.831005264331811*^9, 3.831005449351901*^9}, {
   3.8310055495414224`*^9, 3.831005566259041*^9}, {3.8310061657041874`*^9, 
   3.8310062185633125`*^9}, {3.8310062895328083`*^9, 3.8310062915592375`*^9}, 
   3.8310064560825677`*^9, {3.831589549579481*^9, 3.831589568458138*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"2d50cb08-e237-4aec-9853-5c02d23691c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "v"}], ",", "b", ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "a"}]}], "}"}]], "Output",
 CellChangeTimes->{3.83100645868228*^9, 3.8310711036616583`*^9, 
  3.8310730336844206`*^9, 3.8310815322119646`*^9, 3.8310847789867296`*^9, 
  3.8310854214214926`*^9, 3.831086776698495*^9, 3.8315895689321404`*^9, 
  3.832026463952544*^9, 3.8459484618500357`*^9, 3.8577922450508437`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"96f6a5ba-632d-48fd-8c2e-5ccb5a13a340"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Note", "::", 
    RowBox[{"_", ":", " ", 
     RowBox[{
     "There", " ", "is", " ", "the", " ", "only", " ", "abelian", " ", 
      "representation", " ", "in", " ", "Qu"}]}]}], "*)"}], "\n", "\n", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "********)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"Obstruction", " ", "class"}], " ", "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "********)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Verify", " ", "the", " ", "equation", " ", "at", " ", "the", " ", 
     "crossing", " ", 
     RowBox[{"c8", ".", " ", "\[IndentingNewLine]", "It"}], " ", "shoud", " ",
      "be", " ", "satisfied", " ", "for"}], " ", "+", " ", "or", " ", "-", 
    " ", 
    RowBox[{
    "sign", " ", "and", " ", "it", " ", "gives", " ", "the", " ", 
     "obstruction", " ", "class"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"positiveObstructionCheck", "=", 
    RowBox[{
     RowBox[{"a9", "-", 
      RowBox[{"(", 
       RowBox[{"a8", "-", 
        RowBox[{
         RowBox[{"det", "[", 
          RowBox[{"a8", ",", "a4"}], "]"}], "a4"}]}], ")"}]}], "//", 
     "Expand"}]}], "\[IndentingNewLine]", 
   RowBox[{"negativeObstructionCheck", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "a9"}], "-", 
      RowBox[{"(", 
       RowBox[{"a8", "-", 
        RowBox[{
         RowBox[{"det", "[", 
          RowBox[{"a8", ",", "a4"}], "]"}], "a4"}]}], ")"}]}], "//", 
     "Expand"}]}]}]}]], "Input",
 CellChangeTimes->{{3.831005092846968*^9, 3.8310050971677227`*^9}, 
   3.8310051574653473`*^9, {3.831005264331811*^9, 3.831005449351901*^9}, {
   3.8310055495414224`*^9, 3.831005566259041*^9}, {3.8310061657041874`*^9, 
   3.8310062185633125`*^9}, {3.8310062895328083`*^9, 
   3.8310062915592375`*^9}, {3.8310064560825677`*^9, 3.831006483137171*^9}, {
   3.8310074395862403`*^9, 3.8310074420384235`*^9}, 3.831081009471842*^9, {
   3.831589576807973*^9, 3.8315895994963264`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"60f2c859-f659-4750-8969-6377fbcc6ad3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", "a", "+", 
    RowBox[{"a", " ", "b"}], "-", 
    SuperscriptBox["b", "2"], "-", 
    RowBox[{"b", " ", 
     SuperscriptBox["v", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "b"}], "+", 
    SuperscriptBox["b", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.831007445993474*^9, 3.8310711211028233`*^9, 
  3.8310730419213114`*^9, 3.831081538996544*^9, 3.831084055279114*^9, 
  3.8310843640394382`*^9, 3.8310854241941233`*^9, 3.8310867823992634`*^9, 
  3.8315896094897995`*^9, 3.8320264688205495`*^9, 3.845948466996829*^9, 
  3.857792248452568*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"49357480-d7d7-4703-9af3-8ccec8af30a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "-", "a", "-", 
    RowBox[{"a", " ", "b"}], "+", 
    SuperscriptBox["b", "2"], "-", 
    RowBox[{"b", " ", 
     SuperscriptBox["v", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", "b"}], "-", 
    SuperscriptBox["b", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.831007445993474*^9, 3.8310711211028233`*^9, 
  3.8310730419213114`*^9, 3.831081538996544*^9, 3.831084055279114*^9, 
  3.8310843640394382`*^9, 3.8310854241941233`*^9, 3.8310867823992634`*^9, 
  3.8315896094897995`*^9, 3.8320264688205495`*^9, 3.845948466996829*^9, 
  3.857792248468516*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"c5b985bc-7fc5-40b2-a544-b3f32c4e8e1f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
   "Check", " ", "the", " ", "obstruction", " ", "classes", " ", "by", " ", 
    "numerical", " ", "method"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"positiveObstructionCheck", "/.", 
     RowBox[{"NSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"h1", "\[Equal]", "0"}], ",", 
         RowBox[{"h2", "\[Equal]", "0"}], ",", 
         RowBox[{"h3", "\[Equal]", "0"}], ",", 
         RowBox[{"h4", "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "v"}], "}"}]}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"#", ",", 
       RowBox[{"10", "^", 
        RowBox[{"-", "8"}]}]}], "]"}], "&"}]}], " ", 
   RowBox[{"(*", 
    RowBox[{"Abelian", " ", "solution"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"negativeObstructionCheck", "/.", 
     RowBox[{"NSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"h1", "\[Equal]", "0"}], ",", 
         RowBox[{"h2", "\[Equal]", "0"}], ",", 
         RowBox[{"h3", "\[Equal]", "0"}], ",", 
         RowBox[{"h4", "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "v"}], "}"}]}], "]"}]}], "//", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"#", ",", 
       RowBox[{"10", "^", 
        RowBox[{"-", "8"}]}]}], "]"}], "&"}], " ", 
    RowBox[{"(*", 
     RowBox[{"No", " ", "solution"}], "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.831005092846968*^9, 3.8310050971677227`*^9}, 
   3.8310051574653473`*^9, {3.831005264331811*^9, 3.831005449351901*^9}, {
   3.8310055495414224`*^9, 3.831005566259041*^9}, {3.8310061657041874`*^9, 
   3.8310062185633125`*^9}, {3.8310062895328083`*^9, 
   3.8310062915592375`*^9}, {3.8310064560825677`*^9, 3.831006483137171*^9}, {
   3.8310074395862403`*^9, 3.8310074420384235`*^9}, {3.831007746573478*^9, 
   3.831007748705238*^9}, {3.83108417876657*^9, 3.83108418198989*^9}, {
   3.8310844099601054`*^9, 3.8310844239313693`*^9}, {3.831084461316064*^9, 
   3.8310844750870867`*^9}, {3.831084553087745*^9, 3.8310845570247197`*^9}, {
   3.8315896157590775`*^9, 3.8315896526594567`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"7d944777-05ef-4ed1-a189-feed1e7569c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8310077534120183`*^9, 3.831071140230528*^9, 3.831081545213922*^9, 
   3.83108418392272*^9, 3.8310843732711215`*^9, 3.831084425236962*^9, 
   3.831084489865265*^9, 3.831084792155032*^9, 3.831085428218272*^9, 
   3.831086786819851*^9, {3.831589634886943*^9, 3.831589655019412*^9}, 
   3.8459484705039425`*^9, 3.857792251447363*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"5168eb7e-be2a-4d42-ae4c-504c528a92b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "2.`"}], ",", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8310077534120183`*^9, 3.831071140230528*^9, 3.831081545213922*^9, 
   3.83108418392272*^9, 3.8310843732711215`*^9, 3.831084425236962*^9, 
   3.831084489865265*^9, 3.831084792155032*^9, 3.831085428218272*^9, 
   3.831086786819851*^9, {3.831589634886943*^9, 3.831589655019412*^9}, 
   3.8459484705039425`*^9, 3.857792251463566*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"74939f26-0837-4313-8902-d9d9550ac315"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "  ", 
   RowBox[{
   "Check", " ", "the", " ", "obstruction", " ", "class", " ", "by", " ", 
    "algebraic", " ", 
    RowBox[{"method", "::", "GroebnerBasis"}]}], "*)"}], "\n", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"GroebnerBasis", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"positiveObstructionCheck", "~", "Join", "~", 
        RowBox[{"{", 
         RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "v"}], "}"}]}], "]"}], ",", " ", 
    "\[IndentingNewLine]", 
    RowBox[{"GroebnerBasis", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"negativeObstructionCheck", "~", "Join", "~", 
        RowBox[{"{", 
         RowBox[{"h1", ",", "h2", ",", "h3", ",", "h4"}], "}"}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "v"}], "}"}]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8315896753642616`*^9, 3.831589677568739*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"82b9f903-cd3f-4032-89ea-5e4428d8ef3e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "v"}], ",", "b", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "a"}]}], "}"}], ",", 
   RowBox[{"{", "1", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8315896779969034`*^9, 3.8320264881949587`*^9, 
  3.845948473284954*^9, 3.857792254431366*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"df87d34c-76ae-40c3-8c65-f2ed9eddc4d1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**"}], "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Q_v", " ", "has", " ", "no", " ", "contribution", " ", "to", " ", 
     "Riley", " ", "polynomials", " ", "or", " ", "u"}], "-", "Polynomials"}],
    " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.831007790555419*^9, 3.8310078023382134`*^9}, 
   3.8310712671923285`*^9, {3.8315896976589155`*^9, 3.831589748754244*^9}, {
   3.8315897835590973`*^9, 3.831589792763218*^9}, 
   3.8320264827306476`*^9},ExpressionUUID->"1831cda8-f6c0-44e7-baca-\
10c0578ac17a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], 
   "************)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Compute", "  ", "Riley", " ", "poly"}], "         ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"**", "**", "**", "**", "**"}], "**", "**", "**"}], "**"}], 
   "**********)"}]}]], "Input",
 CellChangeTimes->{{3.831589853116838*^9, 
  3.831589861818185*^9}},ExpressionUUID->"be5e8a90-76b3-413e-ac4d-\
b3605eb7b400"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RileyPoly", "=", "RileyPolyQu"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"varsView2D", "@", "RileyPoly"}]}], "Input",
 CellChangeTimes->{{3.8315898138857937`*^9, 3.831589836350113*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"a7ca492c-58a3-447e-a060-fc440557451b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"RileyPoly1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"18", " ", "y"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "3"]}], "-", 
           RowBox[{"83", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"110", " ", 
            SuperscriptBox["y", "5"]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "8"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           SuperscriptBox["y", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"56", " ", 
            SuperscriptBox["y", "3"]}], "-", 
           RowBox[{"240", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"926", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"1160", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"198", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"741", " ", 
            SuperscriptBox["y", "9"]}], "-", 
           RowBox[{"689", " ", 
            SuperscriptBox["y", "10"]}], "-", 
           RowBox[{"143", " ", 
            SuperscriptBox["y", "11"]}], "+", 
           RowBox[{"155", " ", 
            SuperscriptBox["y", "12"]}], "+", 
           RowBox[{"140", " ", 
            SuperscriptBox["y", "13"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["y", "14"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["y", "15"]}], "+", 
           SuperscriptBox["y", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly2\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "y"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "y", "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"161", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"245", " ", 
            SuperscriptBox["y", "6"]}], "-", 
           RowBox[{"198", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"25", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "10"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2209", "-", 
           RowBox[{"13044", " ", "y"}], "+", 
           RowBox[{"37044", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"68368", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           RowBox[{"95488", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"107334", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"99630", " ", 
            SuperscriptBox["y", "6"]}], "-", 
           RowBox[{"76624", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"49082", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"26121", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           RowBox[{"11631", " ", 
            SuperscriptBox["y", "10"]}], "-", 
           RowBox[{"4279", " ", 
            SuperscriptBox["y", "11"]}], "+", 
           RowBox[{"1319", " ", 
            SuperscriptBox["y", "12"]}], "-", 
           RowBox[{"324", " ", 
            SuperscriptBox["y", "13"]}], "+", 
           RowBox[{"66", " ", 
            SuperscriptBox["y", "14"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["y", "15"]}], "+", 
           SuperscriptBox["y", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly3\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"18", " ", "y"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "3"]}], "-", 
           RowBox[{"83", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"110", " ", 
            SuperscriptBox["y", "5"]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "8"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           SuperscriptBox["y", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"56", " ", 
            SuperscriptBox["y", "3"]}], "-", 
           RowBox[{"240", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"926", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"1160", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"198", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"741", " ", 
            SuperscriptBox["y", "9"]}], "-", 
           RowBox[{"689", " ", 
            SuperscriptBox["y", "10"]}], "-", 
           RowBox[{"143", " ", 
            SuperscriptBox["y", "11"]}], "+", 
           RowBox[{"155", " ", 
            SuperscriptBox["y", "12"]}], "+", 
           RowBox[{"140", " ", 
            SuperscriptBox["y", "13"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["y", "14"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["y", "15"]}], "+", 
           SuperscriptBox["y", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"18", " ", "y"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "3"]}], "-", 
           RowBox[{"83", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"110", " ", 
            SuperscriptBox["y", "5"]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "8"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           SuperscriptBox["y", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"56", " ", 
            SuperscriptBox["y", "3"]}], "-", 
           RowBox[{"240", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"926", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"1160", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"198", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"741", " ", 
            SuperscriptBox["y", "9"]}], "-", 
           RowBox[{"689", " ", 
            SuperscriptBox["y", "10"]}], "-", 
           RowBox[{"143", " ", 
            SuperscriptBox["y", "11"]}], "+", 
           RowBox[{"155", " ", 
            SuperscriptBox["y", "12"]}], "+", 
           RowBox[{"140", " ", 
            SuperscriptBox["y", "13"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["y", "14"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["y", "15"]}], "+", 
           SuperscriptBox["y", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly5\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "16"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "y"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "y", "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"161", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"245", " ", 
            SuperscriptBox["y", "6"]}], "-", 
           RowBox[{"198", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"25", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "10"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2209", "-", 
           RowBox[{"13044", " ", "y"}], "+", 
           RowBox[{"37044", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"68368", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           RowBox[{"95488", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"107334", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"99630", " ", 
            SuperscriptBox["y", "6"]}], "-", 
           RowBox[{"76624", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"49082", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"26121", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           RowBox[{"11631", " ", 
            SuperscriptBox["y", "10"]}], "-", 
           RowBox[{"4279", " ", 
            SuperscriptBox["y", "11"]}], "+", 
           RowBox[{"1319", " ", 
            SuperscriptBox["y", "12"]}], "-", 
           RowBox[{"324", " ", 
            SuperscriptBox["y", "13"]}], "+", 
           RowBox[{"66", " ", 
            SuperscriptBox["y", "14"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["y", "15"]}], "+", 
           SuperscriptBox["y", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"18", " ", "y"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "3"]}], "-", 
           RowBox[{"83", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"110", " ", 
            SuperscriptBox["y", "5"]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["y", "8"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           SuperscriptBox["y", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"56", " ", 
            SuperscriptBox["y", "3"]}], "-", 
           RowBox[{"240", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"926", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"1160", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"198", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"741", " ", 
            SuperscriptBox["y", "9"]}], "-", 
           RowBox[{"689", " ", 
            SuperscriptBox["y", "10"]}], "-", 
           RowBox[{"143", " ", 
            SuperscriptBox["y", "11"]}], "+", 
           RowBox[{"155", " ", 
            SuperscriptBox["y", "12"]}], "+", 
           RowBox[{"140", " ", 
            SuperscriptBox["y", "13"]}], "+", 
           RowBox[{"54", " ", 
            SuperscriptBox["y", "14"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["y", "15"]}], "+", 
           SuperscriptBox["y", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly7\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["y", "4"]}], "-", 
            RowBox[{"22", " ", 
             SuperscriptBox["y", "5"]}], "+", 
            RowBox[{"19", " ", 
             SuperscriptBox["y", "6"]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["y", "7"]}], "+", 
            SuperscriptBox["y", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"16", "-", 
           RowBox[{"65", " ", "y"}], "+", 
           RowBox[{"349", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"598", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           RowBox[{"236", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"123", " ", 
            SuperscriptBox["y", "5"]}], "-", 
           RowBox[{"79", " ", 
            SuperscriptBox["y", "6"]}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           SuperscriptBox["y", "10"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly8\"\>", "\[Rule]", 
        RowBox[{"y", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["y", "4"]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["y", "5"]}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["y", "6"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["y", "7"]}], "+", 
            SuperscriptBox["y", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"64", "-", 
           RowBox[{"244", " ", "y"}], "-", 
           RowBox[{"639", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"1048", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           RowBox[{"2754", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"978", " ", 
            SuperscriptBox["y", "5"]}], "+", 
           RowBox[{"731", " ", 
            SuperscriptBox["y", "6"]}], "-", 
           RowBox[{"126", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           SuperscriptBox["y", "10"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"RileyPoly9\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "y"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["y", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["y", "4"]}], "-", 
            RowBox[{"22", " ", 
             SuperscriptBox["y", "5"]}], "+", 
            RowBox[{"19", " ", 
             SuperscriptBox["y", "6"]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["y", "7"]}], "+", 
            SuperscriptBox["y", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"16", "-", 
           RowBox[{"65", " ", "y"}], "+", 
           RowBox[{"349", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"598", " ", 
            SuperscriptBox["y", "3"]}], "+", 
           RowBox[{"236", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"123", " ", 
            SuperscriptBox["y", "5"]}], "-", 
           RowBox[{"79", " ", 
            SuperscriptBox["y", "6"]}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["y", "7"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["y", "9"]}], "+", 
           SuperscriptBox["y", "10"]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{
  3.831073479457857*^9, 3.8310868361396294`*^9, {3.831589824119155*^9, 
   3.8315898376508603`*^9}, 3.8320264919858713`*^9, 3.8459484802828856`*^9, 
   3.8577922579073877`*^9},
 CellLabel->
  "Out[157]//MatrixForm=",ExpressionUUID->"2cfe0a85-65ec-48ab-b3cd-\
38d875e71c55"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"**", "**", "**", "**", "**", "**", "**", "**"}], "**", 
          "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], "**"}], 
   "**********)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Compute", "  ", "u"}], "-", 
    RowBox[{"polys", " ", "with", " ", "canonical", " ", "sign"}], "-", 
    "type"}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"**", "**", "**", "**", "**"}], "**"}], "**"}], "**"}], 
       "**"}], "**"}], "**"}], "**"}], "******************)"}]}]], "Input",
 CellChangeTimes->{{3.8315898751844425`*^9, 
  3.8315898756108437`*^9}},ExpressionUUID->"ad856fd7-1ad7-4f73-a725-\
529f152daf3a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"upolyC", "=", 
   RowBox[{"uPolyQuPositiveC", "*", "uPolyQuNegativeC"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"varsView2D", "@", "upolyC", " "}]}], "Input",
 CellChangeTimes->{{3.831073220874487*^9, 3.831073235496889*^9}, {
   3.831073291936675*^9, 3.8310733626462545`*^9}, {3.8310813556630363`*^9, 
   3.831081359251857*^9}, 3.831525122286893*^9, {3.8315898880324116`*^9, 
   3.8315898975745153`*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"9ef234f3-f0cc-48ca-83db-25bdd145806a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"\<\"upolyC1\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "9"], "+", 
           SuperscriptBox["u", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"124", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"129", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"73", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["u", "12"]}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "13"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "15"]}], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"upolyC2\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "7"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "10"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"47", "+", 
           RowBox[{"136", " ", "u"}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"110", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"226", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"146", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "9"]}], "-", 
           RowBox[{"19", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["u", "12"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "13"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           SuperscriptBox["u", "15"], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"upolyC3\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "9"], "+", 
           SuperscriptBox["u", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"124", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"129", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"73", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["u", "12"]}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "13"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "15"]}], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"upolyC4\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "9"], "+", 
           SuperscriptBox["u", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"124", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"129", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"73", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["u", "12"]}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "13"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "15"]}], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"upolyC5\"\>", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "u"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "u", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "3"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "7"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "10"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"47", "+", 
           RowBox[{"136", " ", "u"}], "+", 
           RowBox[{"58", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"110", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"226", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"146", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "9"]}], "-", 
           RowBox[{"19", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["u", "12"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "13"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           SuperscriptBox["u", "15"], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"upolyC6\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["u", "4"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "9"], "+", 
           SuperscriptBox["u", "10"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "u"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["u", "6"]}], "-", 
           RowBox[{"124", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"129", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           RowBox[{"101", " ", 
            SuperscriptBox["u", "10"]}], "-", 
           RowBox[{"73", " ", 
            SuperscriptBox["u", "11"]}], "+", 
           RowBox[{"43", " ", 
            SuperscriptBox["u", "12"]}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["u", "13"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["u", "14"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "15"]}], "+", 
           SuperscriptBox["u", "16"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"upolyC7\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "u"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "5"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "6"]}], "+", 
            SuperscriptBox["u", "7"], "+", 
            SuperscriptBox["u", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"11", " ", "u"}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           SuperscriptBox["u", "7"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "10"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"upolyC8\"\>", "\[Rule]", 
        RowBox[{"u", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "u"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "3"]}], "+", 
            SuperscriptBox["u", "4"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "5"]}], "-", 
            SuperscriptBox["u", "6"], "+", 
            SuperscriptBox["u", "7"], "+", 
            SuperscriptBox["u", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"30", " ", "u"}], "+", 
           RowBox[{"41", " ", 
            SuperscriptBox["u", "2"]}], "-", 
           RowBox[{"60", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"80", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["u", "5"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["u", "7"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "8"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "9"]}], "+", 
           SuperscriptBox["u", "10"]}], ")"}]}]}]},
      {
       RowBox[{"\<\"upolyC9\"\>", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "u"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "4"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["u", "5"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["u", "6"]}], "+", 
            SuperscriptBox["u", "7"], "+", 
            SuperscriptBox["u", "8"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", 
           RowBox[{"11", " ", "u"}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["u", "2"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["u", "3"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["u", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["u", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["u", "6"]}], "+", 
           SuperscriptBox["u", "7"], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["u", "8"]}], "+", 
           SuperscriptBox["u", "10"]}], ")"}]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$, TableAlignments -> Left]]]], "Output",
 CellChangeTimes->{3.831073240787357*^9, 3.8310868589989977`*^9, 
  3.8315898989430876`*^9, 3.8320264965607533`*^9, 3.845948487935501*^9, 
  3.8577922633303533`*^9},
 CellLabel->
  "Out[159]//MatrixForm=",ExpressionUUID->"a1d9a104-9ee4-4ba1-8857-\
1bb2c9b7e6e6"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.832026500041192*^9, 
  3.8320265151263146`*^9}},ExpressionUUID->"3d2fd980-adae-4b22-b5f5-\
e4db76c7d4bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"upolyC", " "}]], "Input",
 CellLabel->
  "In[160]:=",ExpressionUUID->"bd3c540e-5862-46ce-9b2a-af6dbc4d9580"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["u", "4"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["u", "6"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "7"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "8"]}], "+", 
      SuperscriptBox["u", "9"], "+", 
      SuperscriptBox["u", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"100", " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"124", " ", 
       SuperscriptBox["u", "7"]}], "+", 
      RowBox[{"136", " ", 
       SuperscriptBox["u", "8"]}], "-", 
      RowBox[{"129", " ", 
       SuperscriptBox["u", "9"]}], "+", 
      RowBox[{"101", " ", 
       SuperscriptBox["u", "10"]}], "-", 
      RowBox[{"73", " ", 
       SuperscriptBox["u", "11"]}], "+", 
      RowBox[{"43", " ", 
       SuperscriptBox["u", "12"]}], "-", 
      RowBox[{"22", " ", 
       SuperscriptBox["u", "13"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["u", "14"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "15"]}], "+", 
      SuperscriptBox["u", "16"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "u"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "u", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "3"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["u", "4"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["u", "7"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "8"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "9"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "10"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"47", "+", 
      RowBox[{"136", " ", "u"}], "+", 
      RowBox[{"58", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"110", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["u", "4"]}], "+", 
      RowBox[{"226", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"146", " ", 
       SuperscriptBox["u", "7"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["u", "8"]}], "+", 
      RowBox[{"101", " ", 
       SuperscriptBox["u", "9"]}], "-", 
      RowBox[{"19", " ", 
       SuperscriptBox["u", "10"]}], "-", 
      RowBox[{"33", " ", 
       SuperscriptBox["u", "11"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["u", "12"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["u", "13"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "14"]}], "-", 
      SuperscriptBox["u", "15"], "+", 
      SuperscriptBox["u", "16"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["u", "4"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["u", "6"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "7"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "8"]}], "+", 
      SuperscriptBox["u", "9"], "+", 
      SuperscriptBox["u", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"100", " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"124", " ", 
       SuperscriptBox["u", "7"]}], "+", 
      RowBox[{"136", " ", 
       SuperscriptBox["u", "8"]}], "-", 
      RowBox[{"129", " ", 
       SuperscriptBox["u", "9"]}], "+", 
      RowBox[{"101", " ", 
       SuperscriptBox["u", "10"]}], "-", 
      RowBox[{"73", " ", 
       SuperscriptBox["u", "11"]}], "+", 
      RowBox[{"43", " ", 
       SuperscriptBox["u", "12"]}], "-", 
      RowBox[{"22", " ", 
       SuperscriptBox["u", "13"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["u", "14"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "15"]}], "+", 
      SuperscriptBox["u", "16"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "u"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["u", "4"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["u", "6"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "7"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "8"]}], "+", 
      SuperscriptBox["u", "9"], "+", 
      SuperscriptBox["u", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"100", " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"124", " ", 
       SuperscriptBox["u", "7"]}], "+", 
      RowBox[{"136", " ", 
       SuperscriptBox["u", "8"]}], "-", 
      RowBox[{"129", " ", 
       SuperscriptBox["u", "9"]}], "+", 
      RowBox[{"101", " ", 
       SuperscriptBox["u", "10"]}], "-", 
      RowBox[{"73", " ", 
       SuperscriptBox["u", "11"]}], "+", 
      RowBox[{"43", " ", 
       SuperscriptBox["u", "12"]}], "-", 
      RowBox[{"22", " ", 
       SuperscriptBox["u", "13"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["u", "14"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "15"]}], "+", 
      SuperscriptBox["u", "16"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "u"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "u", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "3"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["u", "4"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["u", "7"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "8"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "9"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "10"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"47", "+", 
      RowBox[{"136", " ", "u"}], "+", 
      RowBox[{"58", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"110", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["u", "4"]}], "+", 
      RowBox[{"226", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"146", " ", 
       SuperscriptBox["u", "7"]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["u", "8"]}], "+", 
      RowBox[{"101", " ", 
       SuperscriptBox["u", "9"]}], "-", 
      RowBox[{"19", " ", 
       SuperscriptBox["u", "10"]}], "-", 
      RowBox[{"33", " ", 
       SuperscriptBox["u", "11"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["u", "12"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["u", "13"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "14"]}], "-", 
      SuperscriptBox["u", "15"], "+", 
      SuperscriptBox["u", "16"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "u"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["u", "4"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["u", "6"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "7"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "8"]}], "+", 
      SuperscriptBox["u", "9"], "+", 
      SuperscriptBox["u", "10"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "u"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"100", " ", 
       SuperscriptBox["u", "6"]}], "-", 
      RowBox[{"124", " ", 
       SuperscriptBox["u", "7"]}], "+", 
      RowBox[{"136", " ", 
       SuperscriptBox["u", "8"]}], "-", 
      RowBox[{"129", " ", 
       SuperscriptBox["u", "9"]}], "+", 
      RowBox[{"101", " ", 
       SuperscriptBox["u", "10"]}], "-", 
      RowBox[{"73", " ", 
       SuperscriptBox["u", "11"]}], "+", 
      RowBox[{"43", " ", 
       SuperscriptBox["u", "12"]}], "-", 
      RowBox[{"22", " ", 
       SuperscriptBox["u", "13"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["u", "14"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "15"]}], "+", 
      SuperscriptBox["u", "16"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "u"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "u"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "5"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "6"]}], "+", 
       SuperscriptBox["u", "7"], "+", 
       SuperscriptBox["u", "8"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"11", " ", "u"}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["u", "6"]}], "+", 
      SuperscriptBox["u", "7"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "8"]}], "+", 
      SuperscriptBox["u", "10"]}], ")"}]}], ",", 
   RowBox[{"u", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "u"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "3"]}], "+", 
       SuperscriptBox["u", "4"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "5"]}], "-", 
       SuperscriptBox["u", "6"], "+", 
       SuperscriptBox["u", "7"], "+", 
       SuperscriptBox["u", "8"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"8", "-", 
      RowBox[{"30", " ", "u"}], "+", 
      RowBox[{"41", " ", 
       SuperscriptBox["u", "2"]}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"80", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"30", " ", 
       SuperscriptBox["u", "5"]}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "6"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["u", "7"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "9"]}], "+", 
      SuperscriptBox["u", "10"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "u"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "4"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["u", "5"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["u", "6"]}], "+", 
       SuperscriptBox["u", "7"], "+", 
       SuperscriptBox["u", "8"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"11", " ", "u"}], "-", 
      RowBox[{"7", " ", 
       SuperscriptBox["u", "2"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["u", "3"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["u", "4"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["u", "6"]}], "+", 
      SuperscriptBox["u", "7"], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["u", "8"]}], "+", 
      SuperscriptBox["u", "10"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8459602623614197`*^9, 3.8577922667722197`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"ab0d6218-9002-4d2e-a104-f019f856a065"]
}, Open  ]]
},
WindowSize->{1205.25, 732.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.5 Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"455f0cff-c7db-46b8-8ec6-2dd05a50f2ba"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 7698, 185, 870, "Input",ExpressionUUID->"a56f26a3-4419-454f-8b3a-1bcf52fe59be"],
Cell[8259, 207, 156, 3, 42, "Input",ExpressionUUID->"55d5b4cc-929d-40fe-8f49-32930647e37f"],
Cell[8418, 212, 1350, 24, 100, "Input",ExpressionUUID->"93a9930e-dc7b-4276-88a8-53137aa11aec"],
Cell[9771, 238, 337627, 5539, 437, "Input",ExpressionUUID->"5e344ce0-e079-4dc2-9452-de9e356bf434"],
Cell[347401, 5779, 974, 35, 100, "Input",ExpressionUUID->"9e7443ab-5d2c-4caf-9cea-bdd8964d005c"],
Cell[348378, 5816, 1178, 34, 186, "Input",ExpressionUUID->"41798346-3440-4d33-b37a-5d4308e6e686"],
Cell[CellGroupData[{
Cell[349581, 5854, 3985, 101, 328, "Input",ExpressionUUID->"afdd1f30-0577-4f08-885b-9ac7ad035c5d"],
Cell[353569, 5957, 3461, 101, 304, "Output",ExpressionUUID->"1c19c1a3-8338-48e4-9bca-39c250cb3799"]
}, Open  ]],
Cell[CellGroupData[{
Cell[357067, 6063, 1555, 41, 128, "Input",ExpressionUUID->"606cdfba-b9b9-4f78-9cdb-bcf156392e03"],
Cell[358625, 6106, 7447, 193, 195, "Output",ExpressionUUID->"5a1db383-9ec9-49da-b105-391e753aaa63"]
}, Open  ]],
Cell[366087, 6302, 174, 3, 42, "Input",ExpressionUUID->"217600e8-4a06-46b0-8bbd-828cff98e645"],
Cell[366264, 6307, 609, 19, 128, "Input",ExpressionUUID->"90c93e9e-cb43-45ef-ad31-7201bff29b59"],
Cell[CellGroupData[{
Cell[366898, 6330, 2018, 45, 128, "Input",ExpressionUUID->"d16bc01b-aad1-4dcd-8bbe-f7616243073c"],
Cell[368919, 6377, 1883, 40, 70, "Output",ExpressionUUID->"65aed41d-9b8d-4423-8924-417091ac2bae"],
Cell[370805, 6419, 1903, 41, 70, "Output",ExpressionUUID->"ab7ae37e-a164-4570-bd1a-92a455716234"]
}, Open  ]],
Cell[CellGroupData[{
Cell[372745, 6465, 981, 25, 71, "Input",ExpressionUUID->"1d728a27-b444-460b-b56f-cf23232e5280"],
Cell[373729, 6492, 292, 4, 66, "Output",ExpressionUUID->"2c8389bc-74f1-4052-a97f-f8d5d0a10d5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374058, 6501, 1424, 32, 100, "Input",ExpressionUUID->"8790329f-4bbf-4c54-8b62-eb660d63aeb7"],
Cell[375485, 6535, 862, 14, 66, "Output",ExpressionUUID->"ee68bdd3-589f-4634-bd70-629055248c9b"]
}, Open  ]],
Cell[376362, 6552, 274, 7, 42, "Input",ExpressionUUID->"d3be337f-44e2-4eb6-a6ab-0e85485783b0"],
Cell[CellGroupData[{
Cell[376661, 6563, 983, 24, 89, "Input",ExpressionUUID->"0e634233-9db6-4946-85bc-43765816edc6"],
Cell[377647, 6589, 2238, 65, 138, "Output",ExpressionUUID->"a0f64578-ed58-4461-b4da-cd44a63faf4e"]
}, Open  ]],
Cell[379900, 6657, 323, 8, 42, "Input",ExpressionUUID->"81ee5404-cff8-4de4-b7d3-f81c87272501"],
Cell[380226, 6667, 897, 17, 157, "Input",ExpressionUUID->"dbfa00c8-fe42-4962-bd10-902c0c74b4cb"],
Cell[CellGroupData[{
Cell[381148, 6688, 1669, 43, 175, "Input",ExpressionUUID->"82a9e20d-f37a-4914-b6b2-0a29facbc24c"],
Cell[382820, 6733, 2449, 67, 135, "Output",ExpressionUUID->"7b2adb0e-8d03-4eb7-9e54-816d17f82512"]
}, Open  ]],
Cell[385284, 6803, 1065, 23, 71, "Input",ExpressionUUID->"066fae29-401b-45dd-a1f7-044299b21f3a"],
Cell[CellGroupData[{
Cell[386374, 6830, 885, 20, 60, "Input",ExpressionUUID->"480c3749-2ee2-479b-ac0d-39d172dc6103"],
Cell[387262, 6852, 2297, 64, 103, "Output",ExpressionUUID->"b0004ff2-655c-4cec-8c3c-166168a1d653"]
}, Open  ]],
Cell[CellGroupData[{
Cell[389596, 6921, 3190, 86, 261, "Input",ExpressionUUID->"841c909e-ab95-4e6b-9528-82d3b3b5d958"],
Cell[392789, 7009, 894, 21, 66, "Output",ExpressionUUID->"4f142f33-9a98-4355-aa6c-baccd1516156"],
Cell[393686, 7032, 2560, 70, 131, "Output",ExpressionUUID->"dc233518-3c2d-44cb-b555-eb2b41dfc995"],
Cell[396249, 7104, 3986, 109, 217, "Output",ExpressionUUID->"cd3d0edf-faf8-4985-83ef-eb3f6fb34e96"]
}, Open  ]],
Cell[400250, 7216, 738, 18, 71, "Input",ExpressionUUID->"280879df-5c4d-42cb-b538-31efeba4e808"],
Cell[CellGroupData[{
Cell[401013, 7238, 3896, 101, 375, "Input",ExpressionUUID->"07bcdd16-b134-4a0e-9ab0-f7f7d8b38d51"],
Cell[404912, 7341, 2796, 80, 281, "Output",ExpressionUUID->"a22807f3-e357-406c-8075-b34edacba3d6"]
}, Open  ]],
Cell[407723, 7424, 154, 3, 42, "Input",ExpressionUUID->"ff1585a1-76fc-4fae-a454-ae201f11c449"],
Cell[CellGroupData[{
Cell[407902, 7431, 2340, 70, 346, "Input",ExpressionUUID->"a210dd00-1d24-44f2-8c7e-70bad844afb5"],
Cell[410245, 7503, 3195, 90, 316, "Output",ExpressionUUID->"60e7e728-ce6f-412f-8974-f30c1dbf75f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[413477, 7598, 1583, 34, 175, "Input",ExpressionUUID->"d1ced5a8-b805-4712-93cd-3418b99f970a"],
Cell[415063, 7634, 19300, 504, 341, "Output",ExpressionUUID->"9bdbb174-5d44-438b-a2fa-68dc8e1f62c4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[434400, 8143, 1180, 33, 175, "Input",ExpressionUUID->"67583aa6-471e-4881-87cc-020dea73be07"],
Cell[435583, 8178, 17562, 473, 341, "Output",ExpressionUUID->"9b3184d0-8f56-4a8b-9f23-354d489dcae3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[453182, 8656, 1818, 41, 175, "Input",ExpressionUUID->"94b49c07-30af-4a5d-8411-7d68436f8ffc"],
Cell[455003, 8699, 2257, 62, 289, "Output",ExpressionUUID->"6ca31706-864c-4466-8f42-1e681fd65753"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457297, 8766, 1571, 39, 175, "Input",ExpressionUUID->"54741e27-6469-4269-9925-39a3cda6d433"],
Cell[458871, 8807, 16985, 452, 341, "Output",ExpressionUUID->"d3c63ecf-80ec-487d-9130-7dc51392bd06"]
}, Open  ]],
Cell[CellGroupData[{
Cell[475893, 9264, 3917, 97, 377, "Input",ExpressionUUID->"5d0cb256-60d5-4aac-8549-38b6c879063f"],
Cell[479813, 9363, 1492, 47, 70, "Output",ExpressionUUID->"aa838fc0-ac95-4195-aeeb-1b1d440f4be2"],
Cell[481308, 9412, 16872, 451, 341, "Output",ExpressionUUID->"4c21fc9e-8f55-4fed-a60d-b01966d68fd3"],
Cell[498183, 9865, 2000, 59, 332, "Output",ExpressionUUID->"74e245ce-d539-4a14-a0dc-a155fcf7b710"]
}, Open  ]],
Cell[500198, 9927, 841, 22, 186, "Input",ExpressionUUID->"c90d457f-c168-4c66-b700-245846efbae5"],
Cell[CellGroupData[{
Cell[501064, 9953, 2983, 88, 346, "Input",ExpressionUUID->"74d6c265-1399-4324-92c1-8e93245e6acd"],
Cell[504050, 10043, 2474, 77, 290, "Output",ExpressionUUID->"5548a1c2-d1d4-43c4-bbf8-b5155eb1d670"]
}, Open  ]],
Cell[CellGroupData[{
Cell[506561, 10125, 1326, 38, 175, "Input",ExpressionUUID->"c0b64d07-0614-42c8-8030-b6cdc13c1a59"],
Cell[507890, 10165, 1518, 43, 70, "Output",ExpressionUUID->"43de9d01-c370-4a74-a855-d02be9531d36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[509445, 10213, 1243, 33, 118, "Input",ExpressionUUID->"2d50cb08-e237-4aec-9853-5c02d23691c7"],
Cell[510691, 10248, 540, 12, 83, "Output",ExpressionUUID->"96f6a5ba-632d-48fd-8c2e-5ccb5a13a340"]
}, Open  ]],
Cell[CellGroupData[{
Cell[511268, 10265, 2292, 61, 346, "Input",ExpressionUUID->"60f2c859-f659-4750-8969-6377fbcc6ad3"],
Cell[513563, 10328, 693, 17, 70, "Output",ExpressionUUID->"49357480-d7d7-4703-9af3-8ccec8af30a4"],
Cell[514259, 10347, 713, 18, 70, "Output",ExpressionUUID->"c5b985bc-7fc5-40b2-a544-b3f32c4e8e1f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[515009, 10370, 2309, 56, 175, "Input",ExpressionUUID->"7d944777-05ef-4ed1-a189-feed1e7569c8"],
Cell[517321, 10428, 534, 11, 66, "Output",ExpressionUUID->"5168eb7e-be2a-4d42-ae4c-504c528a92b7"],
Cell[517858, 10441, 556, 12, 66, "Output",ExpressionUUID->"74939f26-0837-4313-8902-d9d9550ac315"]
}, Open  ]],
Cell[CellGroupData[{
Cell[518451, 10458, 1081, 28, 118, "Input",ExpressionUUID->"82b9f903-cd3f-4032-89ea-5e4428d8ef3e"],
Cell[519535, 10488, 450, 13, 66, "Output",ExpressionUUID->"df87d34c-76ae-40c3-8c65-f2ed9eddc4d1"]
}, Open  ]],
Cell[520000, 10504, 774, 17, 71, "Input",ExpressionUUID->"1831cda8-f6c0-44e7-baca-10c0578ac17a"],
Cell[520777, 10523, 544, 15, 100, "Input",ExpressionUUID->"be5e8a90-76b3-413e-ac4d-b3605eb7b400"],
Cell[CellGroupData[{
Cell[521346, 10542, 305, 6, 89, "Input",ExpressionUUID->"a7ca492c-58a3-447e-a060-fc440557451b"],
Cell[521654, 10550, 18595, 496, 341, "Output",ExpressionUUID->"2cfe0a85-65ec-48ab-b3cd-38d875e71c55"]
}, Open  ]],
Cell[540264, 11049, 935, 30, 100, "Input",ExpressionUUID->"ad856fd7-1ad7-4f73-a725-529f152daf3a"],
Cell[CellGroupData[{
Cell[541224, 11083, 529, 11, 89, "Input",ExpressionUUID->"9ef234f3-f0cc-48ca-83db-25bdd145806a"],
Cell[541756, 11096, 17529, 473, 341, "Output",ExpressionUUID->"a1d9a104-9ee4-4ba1-8857-1bb2c9b7e6e6"]
}, Open  ]],
Cell[559300, 11572, 154, 3, 42, "Input",ExpressionUUID->"3d2fd980-adae-4b22-b5f5-e4db76c7d4bf"],
Cell[CellGroupData[{
Cell[559479, 11579, 132, 3, 60, "Input",ExpressionUUID->"bd3c540e-5862-46ce-9b2a-af6dbc4d9580"],
Cell[559614, 11584, 14322, 439, 619, "Output",ExpressionUUID->"ab0d6218-9002-4d2e-a104-f019f856a065"]
}, Open  ]]
}
]
*)


